Simpler Context-Dependent Logical Forms via Model Projections

We consider the task of learning a context-dependent mapping from utterances to denotations. With only denotations at training time, we must search over a combinatorially large space of logical forms, which is even larger with context-dependent utterances. To cope with this challenge, we perform successive projections of the full model onto simpler models that operate over equivalence classes of logical forms. Though less expressive, we find that these simpler models are much faster and can be surprisingly effective. Moreover, they can be used to bootstrap the full model. Finally, we collected three new context-dependent semantic parsing datasets, and develop a new left-to-right parser.

==> figures.js <==
// For node.js
require('./sfig/internal/sfig.js');
require('./sfig/internal/Graph.js');
require('./sfig/internal/RootedTree.js');
require('./sfig/internal/metapost.js');
require('./sfig/internal/seedrandom.js');
require('./utils.js');

Text.defaults.setProperty('font', 'Times New Roman');  // For the paper

prez.addSlide(alchemy().id('alchemy'));
prez.addSlide(tangrams().id('tangrams'));
prez.addSlide(people().id('people'));

// For node.js: output PDF (you must have Metapost installed).
prez.writePdf({outPrefix: 'figures', combine: false});


==> sfig/examples/simple-figure.js <==
// Shows an example of a really simple figure.
// Feel free to copy this to use as a template.

// Don't need math for this simple example
sfig.enableMath = false;

// Add to this namespace for convenient access
sfig.importMethods(this, ['circle', 'square']);

sfig.initialize();

function onLoad() {
  sfig.figure(circle(20).color('blue'), 'blueCircle');
  sfig.figure(square(40).color('red'), 'redSquare');
}


==> sfig/examples/simple-presentation.js <==
// Shows an example of a really simple presentation.

require('../internal/sfig.js');
require('../internal/metapost.js');

// Don't need math for this simple example
sfig.enableMath = false;

// Make this work for both Metapost and in browser.
G = sfig.serverSide ? global : this;

// Add to this namespace for convenient access
sfig.importAllMethods(G);
sfig.initialize();

// Create a new presentation
G.prez = sfig.presentation();

prez.addSlide(slide('Introduction',  // Title to show at the top.
  'Welcome to sfig.',  // Just some text.
  pause(),  // Create a new level.
  'Here is a blue circle:',
  parentCenter(circle(50).strokeColor('blue')),  // Create circle and center it.
_).id('intro'));  // _ is ignored, but allows us to end all list items with a comma.

prez.addSlide(slide('Conclusion',
  'Here\'s a diagram:',
  parentCenter(overlay(
    xtable(c1 = circle(50), c2 = circle(80)).xmargin(100).yjustify('c'),  // Create two circles aligned.
    arrow(c1, c2),  // Connect them with a line.
    transform('small').center().shift(c1.xmiddle(), c1.ymiddle()),  // Put a label in the middle of c1.
    transform('big').center().shift(c2.xmiddle(), c2.ymiddle()),  // Put a label in the middle of c2.
  _)), 
  pause(),
  'Links:',
  bulletedText('First page').linkToInternal(prez, 'intro', 0),
  bulletedText('Tutorial').linkToExternal('tutorial'),
  bulletedText('GitHub').linkToUrl('http://github.com/percyliang/sfig'),
_));

prez.writePdf({outPrefix: 'simple-presentation'});


==> sfig/examples/test.js <==
// Performs comprehensive tests of sfig functionality.
// This file is currently a mess.

// Initialize
sfig.latexMacro('name', 0, '\\text{foo}');
sfig.enableProfiling = true;
sfig.enableTiming = true;
sfig.initialize();
sfig.importMethods(this, [
  '_', 'pause', 'home', 'parentCenter', 'bulletedText',
  'center', 'textBox', 'raw', 'rawAddHtml', 'rawAddSvg',
  'circle', 'square', 'rect', 'arrow', 'line', 'polyline', 'text',
  'xtable', 'ytable', 'table', 'frame', 'transform', 'overlay', 'image', 'wrap', 'slide',
  'lineGraph', 'Graph',
]);

var prez = sfig.presentation();
function addToPrez(block) { prez.addSlide(block); }

function testCase(block, elemStr) {
  var marker = circle(2).opacity(0.5).color('red');
  marker.onShow(function() {
    // Uncomment this to get the SVG string to add a testCase.
    // Currently need to manually remove "display: none".
    //console.log(sfig_.javascriptEscape(block.elemString()));
  });
  addToPrez(overlay(marker, block));

  var trueBlock = elemStr ? raw(sfig.stringToElem(elemStr)) : text('?').scale(10).color('green');
  var trueMarker = circle(2).opacity(0.5).color('green');
  trueMarker.onShow(function() {
    //console.log(sfig_.javascriptEscape(trueBlock.elemString()));
  });
  addToPrez(overlay(trueMarker, trueBlock));
}

function assertEquals(a, b) {
  if (a != b) throw 'Assertion failed: '+a+' != '+b;
}
function thunkTest() {
  sfig.importMethods(this, ['tconstant', 'tfunc']);
  var x = tconstant(4);
  var y = tconstant(5);
  var z = x.add(y);
  assertEquals(z.get(), 9);
  assertEquals(z.value, 9);  // Should be cached

  x.set(1);  // This should affect z which uses x
  assertEquals(z.value, null);  // Should be invalidated
  assertEquals(z.get(), 6);

  x.set(y.mul(2));
  assertEquals(z.get(), 15);

  y.set(10);
  assertEquals(z.get(), 30);

  var p = new sfig.Properties();
  p.setProperty('x', 5);
  p.setProperty('y', p.getProperty('x').mul(2));
  assertEquals(p.getProperty('y').get(), 10);
  p.setProperty('x', 3);
  assertEquals(p.getProperty('y').get(), 6);
}
thunkTest();

function createSlides() {
  // Wrapping
  addToPrez(slide('A test of word wrapping',
    bulletedText('This is a really long sentence that keeps on going and going, but fortunately we have word wrap which prevents this sentence from going off the screen.'),
    bulletedText('Here is a nice rectangle:'),
    parentCenter(rect(80, 40)),
    bulletedText('After that sentence, some math: $\\frac{3}{4}$.'),
  _));

  // Fonts
  addToPrez(slide('Fonts',
    bulletedText('Arial').font('Arial'),
    bulletedText('Times New Roman').font('Times New Roman'),
    bulletedText('Courier New').font('Courier New'),
    bulletedText('Computer Modern').font('Computer Modern'),
    bulletedText('Noto Sans').font('Noto Sans'),
  _));

  // Javascript create objects
  (function() {
    var o = wrap('?');
    var t = textBox().size(50, 10).content('circle(10).color(\'blue\')').selection(1, 2).onEnter(function(box) {
      var input = box.content().get();
      var output = eval(input);
      console.log('eval', input, output);
      output = sfig.std(output);
      o.resetContent(output);
      prez.refresh(function() { t.textElem.focus(); });
    })
    addToPrez(xtable(t, frame(o).bg.strokeWidth(2).end.padding(10)).xmargin(10));
  })();

  // LineGraph
  addToPrez(lineGraph([[0, 5], [1, 9], [3, 4], [5, 6]], pause(), [5, 6, 9]).marker(Graph.circleMarker).trajectoryColors(['red', 'blue']));

  // Tutorial: http://www.recursion.org/d3-for-mere-mortals/
  // Using d3
  addToPrez(rawAddSvg(function(container) {
    container = d3.select(container);

    var c = container.selectAll('circle').data([10, 20, 30]).enter().append('circle');
    c.attr('cx', function(x) { return x * 10; });
    c.attr('cy', function(x) { return x * 5; });
    c.attr('r', 50);
    c.style('stroke', 'blue');
    c.style('fill', 'none');
    c.transition().duration(1000).attr('r', function(x) { return x; });
    c.on('click', function(x, i) { console.log(x); });
  }));

  // Add raw HTML
  addToPrez(frame(rawAddHtml(100, 100, function(container) {
    container.appendChild(document.createTextNode('hello this is a test and it goes on and on'));
  })).bg.strokeWidth(1).end.padding(5).scale(2));

  // Add events to parts
  addToPrez(text('$x^2 \\cssId{foo}{+ y - y}$')
      .tooltip('equation')
      .partTooltip('foo', 'irrelevant')  // Doesn't work
      .partOnClick('foo', function(x, div) {
    sfig.L('clicked');
    div.style.display = 'none';
  }));

  var p = d3.select("body").selectAll("p")
        .data([4, 8, 15, 16, 23, 42])
        .text(String);
  p.enter().append("p").text(String);
  p.exit().remove();

  // Align
  addToPrez(home(overlay(
    circle(30), pause(),
    circle(50).onShow(function() { console.log('show circle'); }),
  _).onShow(function() { console.log('show overlay'); })));

  // Replace
  testCase(xtable(c1 = circle(30), pause(), circle(50).replace(c1)));

  // Animate (doesn't work properly in Chrome unless refreshed from this page)
  addToPrez(square(30).color('blue'));
  addToPrez(square(30).animate.scale(0.5).end);

  a = square(50).shift(10);
  b = square(50).shift(80, 30);
  c1 = circle(10).shift(a.xmiddle(), a.ymiddle()).scale(2);
  c2 = circle(10).shift(b.xmiddle(), b.ymiddle());
  c2.animate.from(c1);
  testCase(overlay(a, b, c1, pause(), c2.replace(c1)), '<g style=""><g style=""><g style=""><rect width="50" height="50" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="translate(10,10)"></rect></g></g><g style=""><g style=""><rect width="50" height="50" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="translate(80,30)"></rect></g></g><g style=""><g style=""><ellipse rx="10" ry="10" style="stroke: #000000; fill: none; stroke-width: 1px; display: none; " transform="translate(35,35) scale(2,2)"></ellipse></g></g><g style=""><g style=""><ellipse rx="10" ry="10" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="translate(105,55)"><animateTransform begin="indefinite" fill="freeze" attributeName="transform" type="translate" from="-70,-20" to="0,0" dur="1s" additive="sum"></animateTransform><animateTransform begin="indefinite" fill="freeze" attributeName="transform" type="scale" from="2,2" to="1,1" dur="1s" additive="sum"></animateTransform></ellipse></g></g></g>');

  // Interactive
  (function() {
    var container = wrap(square(100));
    var button = circle(30).fillColor('red');
    button.onClick(function() {
      container.resetContent(square(200));
      prez.refresh();
    });
    addToPrez(home(overlay(container, button).center()));
  })();

  (function() {
    var container = wrap(square(100));
    var button = circle(50).fillColor('red').onClick(function() {
      container.color('blue');
      container.invalidateRender();
      prez.refresh();
    });
    addToPrez(xtable(container, button));
  })();

  // Text
  testCase(text('$\\sqrt{x^2}$').scale(3).color('blue'));
  testCase(text('a'), '<foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">a</div></foreignObject>');
  testCase(text('$x^2$'), '<foreignObject width="32" height="27" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; "><span class="MathJax_Preview"></span><span style="display: inline-block; " class="MathJax_SVG" id="MathJax-Element-1-Frame" role="textbox" aria-readonly="true"><svg xmlns:xlink="http://www.w3.org/1999/xlink" style="width: 2.402ex; height: 2.002ex; vertical-align: -0.187ex; margin: 1px 0px; " viewBox="0 -840.8961840821062 1034.0889244992065 861.8961840821062"><g stroke="black" fill="black" stroke-thickness="0" transform="matrix(1 0 0 -1 0 0)"><use href="#MJMATHI-78"></use><use transform="scale(0.7071067811865476)" href="#MJMAIN-32" x="816" y="513"></use></g></svg></span><script type="math/tex" id="MathJax-Element-1">x^2</script></div></foreignObject>');

  // Tables
  testCase(table(
    [square(50).color('red'), square(50).color('red'), square(50).color('red')],
    [square(10).color('blue'), square(10).color('blue'), square(10).color('blue')],
  _).justify('lcr', 'c').margin(5), '<g style=""><g style=""><g transform="translate(0,25.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(0,-25.5)" style=""><rect width="51" height="51" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,-25)" style=""><rect width="50" height="50" style="stroke: #ff0000; fill: #ff0000; stroke-width: 1px; "></rect></g></g></g></g></g></g><g transform="translate(56,0)" style=""><g transform="translate(25.5,25.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-25.5,-25.5)" style=""><rect width="51" height="51" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-25,-25)" style=""><rect width="50" height="50" style="stroke: #ff0000; fill: #ff0000; stroke-width: 1px; "></rect></g></g></g></g></g></g><g transform="translate(112,0)" style=""><g transform="translate(51,25.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-51,-25.5)" style=""><rect width="51" height="51" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-50.5,-25)" style=""><rect width="50" height="50" style="stroke: #ff0000; fill: #ff0000; stroke-width: 1px; "></rect></g></g></g></g></g></g><g transform="translate(0,56)" style=""><g transform="translate(0,5.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(0,-5.5)" style=""><rect width="51" height="11" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,-5)" style=""><rect width="10" height="10" style="stroke: #0000ff; fill: #0000ff; stroke-width: 1px; "></rect></g></g></g></g></g></g><g transform="translate(56,56)" style=""><g transform="translate(25.5,5.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-25.5,-5.5)" style=""><rect width="51" height="11" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-5,-5)" style=""><rect width="10" height="10" style="stroke: #0000ff; fill: #0000ff; stroke-width: 1px; "></rect></g></g></g></g></g></g><g transform="translate(112,56)" style=""><g transform="translate(51,5.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-51,-5.5)" style=""><rect width="51" height="11" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-10.5,-5)" style=""><rect width="10" height="10" style="stroke: #0000ff; fill: #0000ff; stroke-width: 1px; "></rect></g></g></g></g></g></g></g>');

  // Images
  testCase(xtable(image('../images/yes.png').dim(20), image('../images/no.png').dim(20)), '<g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="21" height="21" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,0.5)" style=""><image href="../images/yes.png" width="20" height="20" style="stroke: #000000; fill: none; stroke-width: 1px; "></image></g></g></g></g></g></g><g transform="translate(21,0)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="21" height="21" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,0.5)" style=""><image href="../images/no.png" width="20" height="20" style="stroke: #000000; fill: none; stroke-width: 1px; "></image></g></g></g></g></g></g></g>');

  // Transformations
  testCase(rect(100, 50).rotate(45), '<rect width="100" height="50" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="rotate(45,0,0)"></rect>');
  testCase(frame(circle(50).strokeColor('red')).bg.color('green').opacity(0.2).strokeWidth(10).end, '<g style=""><g style=""><g style=""><g transform="translate(-55.5,-55.5)" style=""><rect width="111" height="111" style="stroke: #008000; fill: #008000; stroke-width: 10px; stroke-opacity: 0.2; fill-opacity: 0.2; "></rect></g></g><g style=""><g style=""><ellipse rx="50" ry="50" style="stroke: #ff0000; fill: none; stroke-width: 1px; "></ellipse></g></g></g></g>');
  testCase(square(50).color('green', 'red').opacity(0.5).strokeWidth(10), '<rect width="50" height="50" style="stroke: #008000; fill: #ff0000; stroke-width: 10px; stroke-opacity: 0.5; fill-opacity: 0.5; "></rect>');

  // Lines and arrows
  testCase(polyline([0, 0], [10, 20], [20, 10]).strokeColor('red').scale(4), '<polyline points="0,0 10,20 20,10" style="stroke: #ff0000; fill: none; stroke-width: 1px; " transform="scale(4,4)"></polyline>');
  testCase(arrow([0,0], [40,20]), '<g><g><g><g><line x1="0" y1="0" x2="40" y2="20" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g><g><g><g><g style=""></g></g></g></g><g><g><g><polygon points="0,0 -9,-3 -9,3" style="stroke: #000000; fill: #000000; stroke-width: 1px; " transform="translate(40,20) rotate(26.565051177077976,0,0)"></polygon></g></g></g></g></g>');
  testCase(overlay(c1 = circle(10), c2 = circle(10).shift(40, 20), line(c1, c2)), '<g><g><g><ellipse rx="10" ry="10" style="stroke: #000000; fill: none; stroke-width: 1px; "></ellipse></g></g><g><g><ellipse rx="10" ry="10" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="translate(40,20)"></ellipse></g></g><g><g><line x1="8.94427190999916" y1="4.472135954999577" x2="31.05572809000084" y2="15.52786404500042" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g>');
  testCase(overlay(c1 = square(50), c2 = square(50).shift(40, 80), line(c1, c2)), '<g><g><g><rect width="50" height="50" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g><g><rect width="50" height="50" style="stroke: #000000; fill: none; stroke-width: 1px; " transform="translate(40,80)"></rect></g></g><g><g><line x1="36.99999999999999" y1="49.5" x2="51.99999999999999" y2="79.5" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g>');
  testCase(frame(sfig.polygon([0,0], [40,30], [10,50]).strokeWidth(10)).bg.strokeWidth(1).strokeColor('red').end, '<g><g style="pointer-events: all;"><g style="pointer-events: all;"><g transform="translate(-28.561511993408203,-35.57688903808594)" style="pointer-events: all;"><g style="pointer-events: all;"><g style="pointer-events: all;"><g style="pointer-events: all;"><rect width="57.12302445771385" height="71.15378057214231" style="stroke: #ff0000; fill: none; stroke-width: 1px; pointer-events: all;"></rect></g></g><g style="pointer-events: all;"><g style="pointer-events: all;"><g transform="translate(10,0)" style="pointer-events: all;"><g transform="translate(0.5,0)" style="pointer-events: all;"><g style="pointer-events: all;"></g></g></g></g></g></g></g></g><g style="pointer-events: all;"><g transform="translate(-20.59207750698306,-23.224814244665758)" style="pointer-events: all;"><polygon points="0,0 40,30 10,50" style="stroke: #000000; fill: none; stroke-width: 10px; pointer-events: all;"></polygon></g></g></g></g>');

  // Rooted trees
  function T() { return sfig.rootedTree.apply(null, arguments); }
  function B() { return sfig.rootedTreeBranch.apply(null, arguments); }
  testCase(T('a', 'b', 'c').verticalCenterEdges(true), '<g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="22" height="41" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(11,20.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g transform="translate(-11,-20.5)" style=""><rect width="22" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-7.5,-17)" style=""><foreignObject width="15" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">b</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g transform="translate(52,0)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="20" height="41" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(10,20.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g transform="translate(-10,-20.5)" style=""><rect width="20" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-6.5,-17)" style=""><foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">c</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g style=""><g style=""><g transform="translate(36.5,-30)" style=""><g transform="translate(0,-20.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-10,-20.5)" style=""><rect width="20" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-6.5,-17)" style=""><foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">a</div></foreignObject></g></g></g></g></g></g></g></g><g style=""><g style=""><g style=""><line x1="36.5" y1="-30" x2="11" y2="0" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g><g style=""><g style=""><g style=""><line x1="36.5" y1="-30" x2="62" y2="0" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g></g></g>');
  testCase(T('a', 'b', 'c'), '<g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="22" height="41" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(11,20.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g transform="translate(-11,-20.5)" style=""><rect width="22" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-7.5,-17)" style=""><foreignObject width="15" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">b</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g transform="translate(52,0)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="20" height="41" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(10,20.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g transform="translate(-10,-20.5)" style=""><rect width="20" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-6.5,-17)" style=""><foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">c</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g style=""><g style=""><g transform="translate(36.5,-30)" style=""><g transform="translate(0,-20.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-10,-20.5)" style=""><rect width="20" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-6.5,-17)" style=""><foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">a</div></foreignObject></g></g></g></g></g></g></g></g><g style=""><g style=""><g style=""><line x1="28.816901408450708" y1="-31" x2="17.683098591549296" y2="0" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g><g style=""><g style=""><g style=""><line x1="43.183098591549296" y1="-31" x2="54.3169014084507" y2="0" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g></g></g>');
  testCase(T('a', B(frame('3').bg.fillColor('white').end.scale(0.5), 'b')), '<g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="22" height="41" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(11,20.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g transform="translate(-11,-20.5)" style=""><rect width="22" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-7.5,-17)" style=""><foreignObject width="15" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">b</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g style=""><g style=""><g transform="translate(11,-30)" style=""><g transform="translate(0,-20.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-10,-20.5)" style=""><rect width="20" height="41" rx="5" ry="5" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g><g style=""><g transform="translate(-6.5,-17)" style=""><foreignObject width="13" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">a</div></foreignObject></g></g></g></g></g></g></g></g><g style=""><g style=""><g style=""><line x1="10.500000000000002" y1="-31" x2="10.499999999999996" y2="0" style="stroke: #000000; fill: none; stroke-width: 1px; "></line></g></g></g><g style=""><g style=""><g transform="translate(10.5,-15.5)" style=""><g style=""><g transform="scale(0.5,0.5)" style=""><g style=""><g style=""><g transform="translate(-8,-17.5)" style=""><rect width="16" height="35" style="stroke: #000000; fill: #ffffff; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-7.5,-17)" style=""><foreignObject width="15" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">3</div></foreignObject></g></g></g></g></g></g></g></g></g></g>');

  // Big matrix
  var numRows = 20, numCols = 20;
  var matrix = [];
  var items = []
  for (var r = 0; r < numRows; r++) {
    matrix[r] = [];
    for (var c = 0; c < numCols; c++) {
      matrix[r][c] = circle(10);
      items.push(matrix[r][c].shift(r*30, c*30));
    }
  }
  addToPrez(new sfig.Overlay(items));  // Faster
  //addToPrez(new sfig.Table(matrix).margin(5));

  // Events
  o = square(50).color('green');
  o.tooltip('this is a circle');
  o.onClick(function() { L('clicked'); });
  o.onMouseover(function() { L('onmouseover'); });
  o.onMouseout(function() { L('onmouseout'); });
  testCase(o);

  // Slides
  testCase(o = slide('Introduction',
    'The function:',
    parentCenter('convex'),
    'The derivative:',
    parentCenter('positive'),
  _), '<g style=""><g style=""><g style=""><g style=""><g transform="translate(5,5) scale(0.5,0.5)" style=""><g transform="translate(0.5,0.5)" style=""><foreignObject width="1" height="1" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; "></div></foreignObject></g></g></g></g><g style=""><g style=""><g transform="translate(795,5) scale(0.5,0.5)" style=""><g transform="translate(-1.5,0.5)" style=""><foreignObject width="1" height="1" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; "></div></foreignObject></g></g></g></g><g style=""><g style=""><g transform="translate(5,595) scale(0.5,0.5)" style=""><g transform="translate(0.5,-1.5)" style=""><foreignObject width="1" height="1" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; "></div></foreignObject></g></g></g></g><g style=""><g style=""><g transform="translate(795,595) scale(0.5,0.5)" style=""><g transform="translate(-1.5,-1.5)" style=""><foreignObject width="1" height="1" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; "></div></foreignObject></g></g></g></g><g style=""><g style=""><g style=""><g transform="translate(0.5,0.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(20,20)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="760" height="52.5" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(380,52.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-380,-50)" style=""><rect width="760" height="50" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-104.25,-51.75)" style=""><g transform="scale(1.5,1.5)" style=""><foreignObject width="139" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: rgb(0, 0, 139); ">Introduction</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g><g transform="translate(0,82.5)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="760" height="400" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="760" height="400" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="760" height="92.5" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,0.5)" style=""><foreignObject width="152" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">The function:</div></foreignObject></g></g></g></g></g></g><g transform="translate(0,102.5)" style=""><g transform="translate(380,0)" style=""><g style=""><g style=""><g style=""><g transform="translate(-380,0)" style=""><rect width="760" height="92.5" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0,17.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-41,-17.5)" style=""><rect width="82" height="35" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-40.5,-17)" style=""><foreignObject width="81" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">convex</div></foreignObject></g></g></g></g></g></g></g></g></g></g><g transform="translate(0,205)" style=""><g style=""><g style=""><g style=""><g style=""><g style=""><rect width="760" height="92.5" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0.5,0.5)" style=""><foreignObject width="170" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">The derivative:</div></foreignObject></g></g></g></g></g></g><g transform="translate(0,307.5)" style=""><g transform="translate(380,0)" style=""><g style=""><g style=""><g style=""><g transform="translate(-380,0)" style=""><rect width="760" height="92.5" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(0,17.5)" style=""><g style=""><g style=""><g style=""><g transform="translate(-45.5,-17.5)" style=""><rect width="91" height="35" style="stroke: #000000; fill: none; stroke-width: 0px; "></rect></g></g><g style=""><g transform="translate(-45,-17)" style=""><foreignObject width="90" height="34" style="fill: none; stroke-width: 1px; "><div style="display: inline-block; height: auto; width: auto; float: left; font-family: \'Times New Roman\'; font-size: 28px; color: black; ">positive</div></foreignObject></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g></g><g style=""><g style=""><rect width="800" height="600" style="stroke: #000000; fill: none; stroke-width: 1px; "></rect></g></g></g></g></g></g></g></g></g>');

  testCase(slide('Introduction',
    'hello', 'good bye',
    ytable('hello', 'good bye').strokeColor('green'),
  _).leftHeader('left header').rightHeader('right header').leftFooter('left footer').rightFooter('right footer'));
}

createSlides();

function onLoad() { prez.run(); }


==> sfig/examples/tutorial.js <==
// Shows an example of a really simple presentation.
// Feel free to copy this to use as a template.

sfig.importMethods(this, [
  '_', 'let', 'pause', 'center', 'parentCenter',
  'circle', 'square', 'ellipse', 'rect',
  'xtable', 'ytable', 'table',
  'frame', 'wrap', 'overlay', 'transform', 'slide',
  'textBox', 'text',
  'bulletedText', 'line', 'arrow',
]);
sfig.initialize();

sfig.Text.defaults.setProperty('fontSize', 18);
sfig.TextBox.defaults.setProperty('fontSize', 14);
sfig.Slide.defaults.setProperty('showHelp', true);

var prez = sfig.presentation();
var slideNum = 0;
function add(block) { slideNum++; prez.addSlide(block.rightFooter(slideNum)); }

// Show an example alongside the rendered output
function example(code, options) {
  var target = wrap(eval(code));
  var numRows = (options && options.numRows) || code.split('\n').length;
  return frame(xtable(
    textBox().multiline(true).size(50, numRows).content(code).onEnter(function(box) {
      var input = box.content().get();
      var output = eval(input);
      target.resetContent(output);
      prez.refresh(function() { box.textElem.focus(); });
    }),
    sfig.rightArrow(50).strokeWidth(5).color('brown'),
    frame(target).padding(5).bg.strokeWidth(1).strokeColor('gray').end,
  _).xmargin(20).center()).padding(10);
}

prez.addSlide(slide('',
  parentCenter('<b>sfig</b>').scale(2).strokeColor('darkblue'),
  'sfig is a Javascript library for creating SVG-based presentations and figures.  Here\'s an example:',
  example("circle(20).color('blue')", {numRows: 4}),
  'You can edit the Javascript code (e.g., try changing the color to red) and press ctrl-enter to see the updated result.',
  'Use the arrow keys to move between slides.',
  text('Download the code from GitHub.'.fontcolor('blue')).linkToUrl('http://github.com/percyliang/sfig'),
_).id('title'));

add(slide('Why sfig?',
  'As motivation, consider the task of drawing nodes with labels inside:',
  example("function node(s) {\n  l = text(s)\n  c = ellipse(l.realWidth().mul(0.7),\n              l.realHeight().mul(0.7))\n  return overlay(l, c).center()\n}\na = node('$G_{n,p}$')\nb = node('graph')\nytable(a, b).center().margin(40)"),
  '<b>Factor out form and content</b>: figures often have recurring elements which display different content in the same form (e.g., circled nodes).  Using code, we can define the form <em>once</em> in a function and use it with different content (e.g., <tt>node(\'algorithm\')</tt>, <tt>node(\'graph\')</tt>).',
  '<b>Relative layout</b>: creating figures by code would be tedious if we had to specify the absolute sizes/positions of all the elements.  sfig offers constructs (e.g., <tt>overlay</tt>, <tt>xtable</tt>) to specify control layout in a higher-level way.',
  '<b>MathJax integration</b>: Embed $\\LaTeX$ seamlessly into your figures.',
_));

add(slide('Blocks and properties',
  'The basic unit in sfig is called a <b>Block</b> (includes text, circles, rectangles, etc.). A Block has various properties which specifies all the information to render into an SVG element.',
  'We can set the properties of Blocks by chaining them as follows:',
  example("c = square(40)\nc.strokeColor('blue').fillColor('red')\nc.strokeWidth(2).opacity(0.5)"),
  'We can also transform Blocks:',
  example("square(40).scale(0.8).rotate(45)"),
  'Properties can be also overridden:',
  example("ellipse(40, 20).xradius(10)"),
_));

add(slide('Text',
  'By default, strings are converted into Text Blocks:',
  example("'hello'"),
  'Or more explicitly, which allows us to change text properties:',
  example("text('hello').fontSize(30).font('Courier New')"),
  'We can also created bulleted lists:',
  example("text(['Shapes:',\n  'circle', 'square']).bulleted(true)"),
  'Importantly, we can embed LaTeX (rendered using MathJax):',
  example("'$\\\\frac{\\\\sin(\\\\alpha)}{\\\\cos(\\\\alpha)}$'"),
_));

add(slide('Multiple objects',
  'So far we have created one Block at a time.  Much of the richness of sfig comes from now Blocks are combined.',
  'The simplest way is to create an <b>Overlay</b>:',
  example("a = circle(20)\nb = circle(20).shift(60, 0)\noverlay(a, b)"),
  'However, this often requires specifying absolute positions, which can be quite tedious.  The second way is to use a <b>Table</b>:',
  example("a = circle(20)\nb = circle(20).shift(60, 0)\nxtable(a, b).margin(20)"),
_));

add(slide('Overlays',
  'Note that each Block has an origin (for a circle, it\'s the center; for a square, it\'s the top-left corner).',
  'Overlay always places the Blocks so all the origins are in one place.',
  'However, we can change the origin by pivoting:',
  example("a = square(20).strokeColor('red')\nb = square(40).strokeColor('blue')\noverlay(a, b)"),
  'Pivoting around the center of each square:',
  example("a = square(20).strokeColor('red')\nb = square(40).strokeColor('blue')\noverlay(a, b).pivot(0, 0)"),
  'Or around the bottom middle:',
  example("a = square(20).strokeColor('red')\nb = square(40).strokeColor('blue')\noverlay(a, b).pivot(0, 1)"),
_));

add(slide('Tables',
  'A Table is built from a two-dimensional matrix of Blocks.',
  'It uses the bounding boxes of the Blocks to position.',
  'By default, everything is left justified:',
  example("table(['cat', 'dog'], ['caterpillar', circle(30)])\n  .margin(10)"),
  'We can re-justify (l is left, c is center, r is right):',
  example("table(['cat', 'dog'], ['caterpillar', circle(30)])\n  .margin(10).justify('cl', 'r')"),
  'The first argument (cl) corresponds to the x-axis and the second (r) to the y-axis.',
_))

add(slide('Referencing other Blocks',
  'sfig tries hard to avoid absolute references. We saw that Tables and Overlays are constructs that position Blocks relative to each other, but these relations are only with respect to a given hierarchy.',
  'We can also create relative references more directly as follows inside an Overlay:',
  example("c = circle(20)\nl = center('C')\n  .shift(c.right().add(8), c.ymiddle())\noverlay(c, l)"),
  'Note that the position of the label depends dynamically on that of c, which critically might not be known when the Blocks are constructed.',
_));

add(slide('Referencing other Blocks (continued)',
  'Another example (note that it would be hard to get the absolute size of the text):',
  example("t = text('hello world')\nl = line([t.left(), t.ymiddle()],\n         [t.right(), t.ymiddle()])\noverlay(t, l)"),
  'We can also access the width and height (the real prefix refers to what\'s actually rendered):',
  example("t = text('hello world')\nl = text(t.realWidth().add(' ')\n    .add(t.realHeight()))\nytable(t, l)"),
  'Under the hood, all properties (t.strokeColor(), t.left()) are <b>Thunk</b> objects, which encapsulate the lazy computation of their values.',
_));

add(slide('Links',
  'We can attach hyperlinks to internal slides:',
  example("text('Go to title page')\n  .linkToInternal(prez, 'title', 0)"),
  'Or other sfig presentations:',
  example("text('Go to simple presentation')\n  .linkToExternal('simple-presentation')"),
  'Or different URLs:',
  example("text('Google').linkToUrl('http://www.google.com')"),
_));

add(slide('Events',
  'We can attach the usual events to Blocks:',
  example("circle(30).onClick(function() {\n  alert('Clicked')\n})"),
_));

add(slide('Animation',
  'Every Block has an <b>Animate</b> object, which contains the set of properties to be animated from.',
  'For example, to fade something in:',
  example("circle(20).color('blue').animate.opacity(0).end"),
_));

function equationEditor() {
  var example = '\\alpha^2';
  function convert(str) { return '$\\displaystyle ' + str + '$'; }
  var target = wrap(convert(example));
  return parentCenter(ytable(
    textBox().size(30, 1).content(example).onEnter(function(box) {
      target.resetContent(convert(box.content().get()));
      prez.refresh(function() { box.textElem.focus(); });
    }),
    target,
  _).center().ymargin(10));
}

function timeSeriesPlotter() {
  //var example = '1 1\n4 2\n9 3\n16 4';
  var example = 'Baseline 40 73.2 90 88\nImproved 60 75 91 95';
  function convert(str) {
    var lines = str.split('\n');
    var trajectoryNames = [];
    var trajectories = [];
    for (var i = 0; i < lines.length; i++) {
      var tokens = lines[i].split(/\s+/).filter(function(x) { return x != ''; });
      if (!isFinite(tokens[0])) {
        trajectoryNames.push(tokens[0]);
        trajectories.push(tokens.slice(1).map(parseFloat));
      } else {
        tokens = tokens.map(parseFloat);
        for (var j = 1; j < tokens.length; j++) {
          var trajectory = trajectories[j-1];
          if (trajectory == null) trajectory = trajectories[j-1] = [];
          trajectory.push({x:tokens[0], y:tokens[j]});
        }
      }
    }
    var graph = new sfig.LineGraph(trajectories);
    graph.trajectoryNames(trajectoryNames);
    graph.axisLabel('iteration', 'value $\\alpha$');
    graph.marker(sfig.Graph.circleMarker);
    graph.trajectoryColors(['red', 'blue', 'green']);
    graph.legendPivot(1, 1);
    graph.numTicks(10, 5).yrange(0, 100).roundPlaces(0).tickIncrValue(1, 20);
    return graph;
  }
  var target = wrap(convert(example));
  return parentCenter(xtable(
    textBox().multiline(true).size(30, 10).content(example).onEnter(function(box) {
      target.resetContent(convert(box.content().get()));
      prez.refresh(function() { box.textElem.focus(); });
    }),
    target,
  _).center().ymargin(10));
}

add(slide('Example Tools',
  'sfig can be used to build quick interactive tools.',

  '<b>Render a LaTeX equation</b>:',
  equationEditor(),

  '<b>Plot time series</b> (format is "name $x_1$ $x_2$..." or "$x_1$ $y_1$\\n$x_2$ $y_2$\\n..."):',
  timeSeriesPlotter(),
_));

add(slide('Drawing Rooted Trees',
  'sfig can be used to draw trees (e.g., for syntax):',
  example("T = sfig.rootedTree\nB = sfig.rootedTreeBranch\nnp = T('NP', T('N', 'I'))\nvp = T('VP', T('V', 'like'), T('N', 'cheese'))\ntree = T('S', np, vp)\ntree.recverticalCenterEdges(true)\ntree.recnodeBorderWidth(0).recnodePadding(0)"),
_));

add(slide('From Blocks to SVG elements',
  bulletedText([null,
    'All the code so far only generates Blocks, which contain all the necessary information to render into SVG.',
    ['This layer of indirection offers some advantages:',
      'Allows modification of the Block\'s properties after contstruction',
      'Allows us to manipulate the higher-level Block in various ways before rendering (possibly in different ways).',
    ],
    ['The life of a Block has three stages:',
      'Construction and setting its properties [<tt>c = circle(10).color(\'blue\')</tt>]',
      ['Creating children from properties [<tt>c.freeze()</tt>, which calls <tt>c.createChildren()</tt>].  There are two ways this stage will use the properties:',
        'Indirectly [<tt>c.xradius().add(3)</tt>]: can manipulate properties which might depend on some Block\'s rendered properties (e.g., realWidth)',
        'Directly [<tt>c.strokeColor().get() + 3</tt>]: can use actual values to control the identity of the children Blocks created',
      ],
      'Rendering [<tt>c.renderElem(...)</tt> sets <tt>c.elem</tt> and properties such as realWidth]',
    ],
  ]),
_));

add(slide('To be completed...',
  bulletedText([null, 'Level', 'Slide', 'Frame', 'Transform', 'RootedTree', 'Graph', 'd3']), 
_));

function onLoad() { prez.run(); }


==> sfig/internal/Graph.js <==
////////////////////////////////////////////////////////////
// Graph: for plotting numerical data.
// A trajectory is a sequence of points.
// The data supplied to the Graph is a list of trajectories.
// Each point is either
//   - a number (its index is used as the x value)
//   - a pair [x, y]
//   - an object {x:?, y:?, miny:?, maxy:?}
// There are two types of graphs:
//  - LineGraph: plots each of these trajectories.
//  - BarGraph: plots each trajectory as a bar.

(function() {
  sfig.importMethods(this, ['_', 'ytable']);

  function canonicalizeTrajectory(trajectory) {
    var newTrajectory = [];
    for (var i = 0; i < trajectory.length; i++) {
      var p = trajectory[i];
      if (typeof(p) == 'number') p = {y:p};
      else if (p instanceof Array) p = {x:p[0], y:p[1]};
      if (p.x == null) p.x = i+1;
      if (p.y == null) sfig.throwException('No value specified in '+p);
      if (!isFinite(p.x)) sfig.throwException('Bad x coordinate: ' + p.x);
      if (!isFinite(p.y)) sfig.throwException('Bad y coordinate: ' + p.y);
      newTrajectory[i] = p;
    }
    return newTrajectory;
  }

  // items can contain trajectories or PropertyChangers
  var Graph = sfig.Graph = function(items) {
    var self = this;
    Graph.prototype.constructor.call(this);
    if (items == null) return;
    var minx, miny, maxx, maxy;
    this.propertyChangers = []
    this.trajectories = [];
    var i = 0;
    Array.prototype.slice.call(items).forEach(function(item) {
      if (item instanceof sfig.PropertyChanger) {
        sfig_.vectorPushInto(self.propertyChangers, i, item);
      } else {
        var trajectory = canonicalizeTrajectory(item);
        trajectory.forEach(function(p) {
          minx = minx == null || p.x < minx ? p.x : minx;
          miny = miny == null || p.y < miny ? p.y : miny;
          maxx = maxx == null || p.x > maxx ? p.x : maxx;
          maxy = maxy == null || p.y > maxy ? p.y : maxy;
        });
        self.trajectories.push(trajectory);
        i++;
      }
    });
    if (!isFinite(minx)) throw 'minx is ' + minx;
    if (!isFinite(miny)) throw 'miny is ' + miny;
    if (!isFinite(maxx)) throw 'maxx is ' + maxx;
    if (!isFinite(maxy)) throw 'maxy is ' + maxy;
    this.minValue(minx, miny).maxValue(maxx, maxy);  // Can be overridden
  }
  sfig_.inheritsFrom('Graph', Graph, sfig.Block);

  // Abstract method that creates children representing the rendering of the graph.
  Graph.prototype.createDataChildren = function() { throw 'Please override'; }

  Graph.prototype.createChildren = function() {
    var self = this;

    // For each of the axes...
    for (var axis = 0; axis <= 1; axis++) {
      var length = this.length()[axis].getOrDie();
      var otherLength = this.length()[1-axis].getOrDie();
      var overshoot = this.overshoot()[axis].getOrDie();

      // Axis
      if (axis == 0)  // x-axis
        this.addChild(line([0, 0], [length + overshoot, 0]));
      else  // y-axis
        this.addChild(line([0, 0], [0, -sfig.downSign * (length + overshoot)]));

      //// Ticks and tick labels
      var tickStyle = this.tickStyle()[axis].get();
      var minValue = this.minValue()[axis].getOrDie();
      var maxValue = this.maxValue()[axis].getOrDie();
      var tickLength = this.tickLength()[axis].getOrDie();
      var tickColor = this.tickColor()[axis].getOrDie();
      var tickLabels = this.tickLabels()[axis].get();
      var tickLabelFormat = this.tickLabelFormat()[axis].get();
      var tickLabelPadding = this.tickLabelPadding()[axis].get();
      var tickLabelScale = this.tickLabelScale()[axis].get();
      var roundPlaces = this.roundPlaces()[axis].get();
      var axisLabel = this.axisLabel()[axis].get();
      var axisLabelRotate = this.axisLabelRotate()[axis].get();
      var axisLabelPadding = this.axisLabelPadding()[axis].get();

      var tickStartValue = this.tickStartValue()[axis].getOrElse(minValue);
      if (!isFinite(tickStartValue)) throw 'tickStartValue is ' + tickStartValue;
      // Determine how to space the ticks
      var tickIncrValue = this.tickIncrValue()[axis].get();
      var numTicks = this.numTicks()[axis].get();
      if (tickIncrValue != null)
        numTicks = Math.floor((maxValue - tickStartValue) / tickIncrValue) + 1;
      else if (numTicks != null)
        tickIncrValue = 1.0 * (maxValue - tickStartValue) / (numTicks-1);
      else
        throw 'Either tickIncrValue or numTicks must be specified';
      //sfig.L(numTicks, tickIncrValue, minValue, maxValue, tickStartValue);

      // For each position...
      for (var i = this.tickIncludeAxis()[axis].get() ? 0 : 1; i < numTicks; i++) {
        var value = tickIncrValue * i + tickStartValue;
        if (!isFinite(value)) throw 'Bad value: '+value;
        var coord = (axis == 0) ? this.xvalueToCoord(value) : this.yvalueToCoord(value);
        var displayValue = this.expValue()[axis].get() ? Math.exp(value) : value;

        // Draw the tick
        var tick = null;
        if (tickStyle == 'short') {
          // Ticks stick out of the graph a little bit
          if (axis == 0)
            tick = sfig.line([coord, 0], [coord, sfig.downSign * tickLength]);
          else
            tick = sfig.line([0, coord], [-tickLength, coord]);
        } else if (tickStyle == 'long') {
          // Ticks go all the way across the graph
          if (value != minValue) {  // Exclude if we are already are drawing the axis
            if (axis == 0)
              tick = sfig.line([coord, 0], [coord, -sfig.downSign * otherLength]);
            else
              tick = sfig.line([0, coord], [otherLength, coord]);
          }
        }
        if (tick != null) {
          tick.color(tickColor);
          this.addChild(tick);
        }

        // Draw the tick label
        var tickLabel = null;
        if (tickLabels != null) {
          tickLabel = tickLabels[i];
        } else if (tickLabelFormat == 'reg') {
          tickLabel = displayValue.toFixed(roundPlaces);
        } else if (tickLabelFormat == 'pow' || tickLabelFormat == 'sci') {
          var str = displayValue.toExponential();  // 200.5 => '2.005e2'
          var pair = str.split(/e/);
          var man = parseFloat(pair[0]).toFixed(roundPlaces);
          var exp = parseInt(pair[1]);
          if (tickLabelFormat == 'pow') {
            if (Math.abs(man-1) < 0.1)  // man is about 1
              tickLabel = '$10^{'+exp+'}$';
            else
              tickLabel = '$'+man+' \\times 10^{'+exp+'}$';
          } else if (tickLabelFormat == 'sci') {
            tickLabel = man + 'e' + exp;
          }
        } else if (tickLabelFormat == 'human') {
          var suffix;
          if (Math.abs(displayValue) < 1e3) {
            suffix = '';
          } else if (Math.abs(displayValue) < 1e6) {
            suffix = 'K'
            displayValue /= 1e3;
          } else {
            suffix = 'M';
            displayValue /= 1e6;
          }
          tickLabel = displayValue.toFixed(roundPlaces) + suffix;
        }

        if (tickLabel != null) {
          tickLabel = transform(tickLabel).scale(tickLabelScale);
          if (axis == 0)  // x-axis
            tickLabel.pivot(0, -1).shift(coord, sfig.downSign * tickLabelPadding);
          else  // y-axis
            tickLabel.pivot(1, 0).shift(-tickLabelPadding, coord);
          this.addChild(tickLabel);
        }
      }

      // Axis label
      if (axisLabel != null) {
        axisLabel = sfig.std(axisLabel);
        axisLabel.rotate(axisLabelRotate);
        this.axisLabelBlock = sfig.transform(axisLabel);
        if (axis == 0)  // x-axis
          this.axisLabelBlock.pivot(0, -1).shiftBy(length / 2, axisLabelPadding);
        else  // y-axis
          this.axisLabelBlock.pivot(1, 0).shiftBy(-axisLabelPadding, -length / 2);
        this.addChild(this.axisLabelBlock);
      }
    }

    this.createDataChildren();

    var trajectoryColors = this.trajectoryColors().get() || [];
    var trajectoryNames = this.trajectoryNames().get() || [];

    // Draw legend
    var pairs = [];
    var createMarker = this.marker().get();
    for (var i = 0; i < this.trajectories.length; i++) {
      var marker = createMarker ? createMarker(i, trajectoryColors[i] || 'black') : square(5);
      marker.color(trajectoryColors[i] || 'black');
      pairs.push([marker, trajectoryNames[i] || (i+1)]);
      // TODO: set the level of these to match the levels of the individual trajectories
    }
    this.legend = sfig.frame(new sfig.Table(pairs).yjustify('c').margin(5, 2));
    this.legend.padding(3);
    this.legend.bg.strokeWidth(2).fillColor('white').end;

    var xlegendPivot = this.xlegendPivot().get();
    var ylegendPivot = this.ylegendPivot().get();
    if (xlegendPivot != null && ylegendPivot != null) {
      var legendBlock = frame(this.legend).bg.dim(this.xlength(), this.ylength()).end;  // Put legend in a large box
      legendBlock.pivot(xlegendPivot * 0.8, ylegendPivot * 0.8);  // Move to right place
      var legendBlock = sfig.transform(legendBlock).pivot(-1, 1); // Line it up with rest of Graph (lower-left is origin)
      this.addChild(legendBlock);
    }
  }

  // Internal function
  Graph.prototype.addValueLabel = function(i, x, y, target) {
    //sfig.L('addValueLabel', i, x, y);
    var yvalueFunc = this.yvalueFunc().get();
    if (yvalueFunc == null) return;
    var yvalue = yvalueFunc(i, x, y);
    if (yvalue == null) return;
    yvalue = sfig.transform(yvalue).pivot(0, 1).shift(target.xmiddle(), target.top().up(this.yvaluePadding()));
    this.addChild(yvalue);
  }

  Graph.prototype.xvalueToCoord = function(value) {
    return +this.xlength().getOrDie() * (value - this.xminValue().getOrDie()) / (this.xmaxValue().getOrDie() - this.xminValue().getOrDie());
  }
  Graph.prototype.yvalueToCoord = function(value) {
    return -sfig.downSign * this.ylength().getOrDie() * (value - this.yminValue().getOrDie()) / (this.ymaxValue().getOrDie() - this.yminValue().getOrDie());
  }

  // Trajectory
  sfig_.addProperty(Graph, 'trajectoryNames', null, 'Trajectory names');
  sfig_.addProperty(Graph, 'trajectoryColors', null, 'Array of colors for the trajectories');

  // Structural
  sfig_.addPairProperty(Graph, 'minValue', 'xminValue', 'yminValue', null, null, 'Minimum value that appears on graph');
  sfig_.addPairProperty(Graph, 'maxValue', 'xmaxValue', 'ymaxValue', null, null, 'Maximum value that appears on graph');
  sfig_.addPairProperty(Graph, 'length', 'xlength', 'ylength', 300, 200, 'How long the axes are');
  sfig_.addPairProperty(Graph, 'overshoot', 'xovershoot', 'yovershoot', 10, 10, 'Extra spacing to overshoot');

  Graph.prototype.xrange = function(min, max) { return this.xminValue(min).xmaxValue(max); }
  Graph.prototype.yrange = function(min, max) { return this.yminValue(min).ymaxValue(max); }

  Graph.circleMarker = function(i, color) { return overlay(circle(4).color('white'), circle(3).color(color)); };

  // Ticks
  sfig_.addPairProperty(Graph, 'tickIncludeAxis', 'xtickIncludeAxis', 'ytickIncludeAxis', true, true, 'Draw the tick at the axis');
  sfig_.addPairProperty(Graph, 'tickStartValue', 'xtickStartValue', 'ytickStartValue', null, null, 'Start at this tick');
  sfig_.addPairProperty(Graph, 'tickIncrValue', 'xtickIncrValue', 'ytickIncrValue', null, null, 'Show a tick every this increment of value');
  sfig_.addPairProperty(Graph, 'numTicks', 'xnumTicks', 'ynumTicks', 5, 5, 'Number of ticks to show (not applied if tickIncrValue is specified)');
  sfig_.addPairProperty(Graph, 'tickStyle', 'xtickStyle', 'ytickStyle', 'short', 'long', 'null (no ticks), \'short\' (just a tick), or \'long\' (extend over the length of the axis)');
  sfig_.addPairProperty(Graph, 'tickColor', 'xtickColor', 'ytickColor', 'black', 'lightgray', 'Color of ticks');
  sfig_.addPairProperty(Graph, 'tickLength', 'xtickLength', 'ytickLength', 3, 3, 'If tick is short, how long to make them');

  // Tick labels
  sfig_.addPairProperty(Graph, 'expValue', 'xexpValue', 'yexpValue', null, null, 'Print out exponentiated values (useful for log-log plots)');
  sfig_.addPairProperty(Graph, 'roundPlaces', 'xroundPlaces', 'yroundPlaces', 0, 0, 'Number of decimal places to print for tick labels');
  sfig_.addPairProperty(Graph, 'tickLabels', 'xtickLabels', 'ytickLabels', null, null, 'Use these custom tick labels instead of tickLabelFormat');
  sfig_.addPairProperty(Graph, 'tickLabelFormat', 'xtickLabelFormat', 'ytickLabelFormat', 'reg', 'reg', 'How to render numbers (\'sci\' means 1e-6, \'pow\' means 10^6, \'human\' means 100K, \'reg\' is regular up to roundPlaces, null is none)');
  sfig_.addPairProperty(Graph, 'tickLabelPadding', 'xtickLabelPadding', 'ytickLabelPadding', 3, 3, 'Space between ticks and label');
  sfig_.addPairProperty(Graph, 'tickLabelScale', 'xtickLabelScale', 'ytickLabelScale', 0.7, 0.7, 'How small are the ticks');

  // Axis
  sfig_.addPairProperty(Graph, 'axisLabel', 'xaxisLabel', 'yaxisLabel', null, null, 'Labels of the axes');
  sfig_.addPairProperty(Graph, 'axisLabelPadding', 'xaxisLabelPadding', 'yaxisLabelPadding', 35, 35, 'How much space to put between the axis label and the tick labels');
  sfig_.addPairProperty(Graph, 'axisLabelRotate', 'xaxisLabelRotate', 'yaxisLabelRotate', 0, -90, 'Number of degrees to rotate axis labels');
  sfig_.addPairProperty(Graph, 'legendPivot', 'xlegendPivot', 'ylegendPivot', null, null, 'Where to put the legend');

  // Marker
  sfig_.addProperty(Graph, 'marker', null, 'Function mapping trajectory to a marker object');
  sfig_.addProperty(Graph, 'yvalueFunc', null, 'Call this function on (trajectory index, x, y) and display result above marker.');
  sfig_.addProperty(Graph, 'yvaluePadding', 3, 'Padding between the marker or bar and the value to be displayed');
})();

////////////////////////////////////////////////////////////
// LineGraph
(function() {
  var LineGraph = sfig.LineGraph = function(trajectories) {
    LineGraph.prototype.constructor.call(this, trajectories);
  }
  sfig_.inheritsFrom('LineGraph', LineGraph, sfig.Graph);

  sfig_.addProperty(LineGraph, 'markerPeriod', 2, 'Number of points between successive markers');
  sfig_.addProperty(LineGraph, 'lineWidth', 2, 'Width of lines');
  sfig_.addProperty(LineGraph, 'lineDasharrays', null, 'List of list of dash lengths');

  LineGraph.prototype.createDataChildren = function() {
    var self = this;

    var createMarker = this.marker().get();
    var lineWidth = this.lineWidth().get();
    var trajectoryNames = this.trajectoryNames().get() || [];
    var trajectoryColors = this.trajectoryColors().get() || [];
    var lineDasharrays = this.lineDasharrays().get() || [];

    for (var i = 0; i <= this.trajectories.length; i++) {
      // Add property changers
      (this.propertyChangers[i] || []).forEach(function(changer) { self.addChild(changer); });
      if (i == this.trajectories.length) break;

      var trajectory = this.trajectories[i];

      var lastq = null;
      trajectory.forEach(function(p) {
        var q = [self.xvalueToCoord(p.x), self.yvalueToCoord(p.y)];
        if (lastq != null && lineWidth > 0) {
          // Create line
          var segment = sfig.line(lastq, q);
          if (trajectoryNames[i]) segment.tooltip(trajectoryNames[i]);
          segment.color(trajectoryColors[i] || 'black');
          segment.strokeWidth(lineWidth);
          if (lineDasharrays[i])
            segment.strokeDasharray(lineDasharrays[i]);
          self.addChild(segment);
        }

        // Create marker
        if (createMarker != null) {
          var marker = createMarker(i, trajectoryColors[i] || 'black');
          marker.shift(q[0], q[1]);
          marker.tooltip(p.x + ',' + p.y);
          self.addChild(marker);
          self.addValueLabel(p.y, i, marker);
        }
        lastq = q;
      });
    }
  };

  sfig.lineGraph = function() { return new sfig.LineGraph(arguments); }
})();

////////////////////////////////////////////////////////////
// BarGraph
// Given trajectories, create a group, one for each time point.

(function() {
  var BarGraph = sfig.BarGraph = function(trajectories) {
    BarGraph.prototype.constructor.call(this, trajectories);
    this.xrange(0, trajectories[0].length + 1);
    this.xtickIncrValue(1);
    this.xtickIncludeAxis(false);
  }
  sfig_.inheritsFrom('BarGraph', BarGraph, sfig.Graph);

  sfig_.addProperty(BarGraph, 'barWidth', 30, 'Bar width');
  sfig_.addProperty(BarGraph, 'innerBarSpacing', 2, 'Spacing between bars in a groups');
  sfig_.addProperty(BarGraph, 'outerBarSpacing', 2, 'Spacing between groups');

  BarGraph.prototype.createDataChildren = function() {
    var self = this;

    var trajectoryNames = this.trajectoryNames().get() || [];
    var trajectoryColors = this.trajectoryColors().get() || [];
    var barWidth = this.barWidth().getOrDie();
    var innerBarSpacing = this.innerBarSpacing().getOrDie();
    var outerBarSpacing = this.outerBarSpacing().getOrDie();

    var groupWidth = barWidth * this.trajectories.length + innerBarSpacing * (this.trajectories.length+1) + outerBarSpacing;

    for (var i = 0; i <= this.trajectories.length; i++) {
      // Add property changers
      (this.propertyChangers[i] || []).forEach(function(changer) { self.addChild(changer); });
      if (i == this.trajectories.length) break;

      var trajectory = this.trajectories[i];

      var group = 0;
      trajectory.forEach(function(p) {
        var x = self.xvalueToCoord(p.x);
        // Corners
        var q0 = [x - barWidth/2, self.yvalueToCoord(self.yminValue().getOrDie())];
        var q1 = [x + barWidth/2, self.yvalueToCoord(p.y)];
        //sfig.L(q0 + ' | ' + q1);

        // Create bar
        if (q0[1] == q1[1]) {
          sfig.L('Warning: empty bar will not be visible: ' + q0 + ' | ' + q1);
        } else {
          var bar = sfig.polygon(q0, [q0[0], q1[1]], q1, [q1[0], q0[1]]).fillColor(trajectoryColors[group] || 'gray');
          bar.tooltip(p.x + ',' + p.y);
          self.addChild(bar);
          self.addValueLabel(i, p.x, p.y, bar);
        }
        group++;
      });
    }
  };

  sfig.barGraph = function() { return new sfig.BarGraph(arguments); }
})();


==> sfig/internal/Outline.js <==
// Create an outline with section name |section|.
// Throughout the presentation, add sections.
// Note that the slide returned has a Thunk evaluated after all the slides are
// created (so we know what all the sections are).
// Usage:
//   var outline = new sfig.Outline();
//   prez.addSlide(outline.createSlide('Introduction'));
//   outline.indent();
//   prez.addSlide(outline.createSlide('Motivation'));
//   prez.addSlide(outline.createSlide('Related work'));
//   outline.unindent();
//   ...
(function() {
  var Outline = sfig.Outline = function(name) {
    this.name = name || 'Outline';
    this.sections = [null];  // A tree of sections
    this.stack = [this.sections];
  }
  Outline.sectionToId = function(section) { return section.replace(/[^\w]/g, '_'); }
  Outline.prototype.getBlock = function(options) {
    function create(item) {
      if (typeof(item) == 'string') {
        var display;
        if (options.highlightSection == item)
          display = item.fontcolor('red').bold();
        else if (options.dimSections)
          display = item.fontcolor('gray');
        else
          display = item;
        if (sfig.serverSide)
          return display;
        var div = sfig_.newElem('div');
        div.innerHTML = display;
        return sfig.divLinkToInternal(div, prez, Outline.sectionToId(item), 0);
      } else if (item instanceof Array) {
        return item.map(create);
      } else if (item == null) {
        return null;
      } else {
        throw 'Invalid: '+item;
      }
    }
    var self = this;
    return bulletedText(sfig.tfunc(null, function() { return create(self.sections); }, []));
  }
  Outline.prototype.currNode = function() { return this.stack[this.stack.length-1]; }
  Outline.prototype.indent = function() {
    this.stack.push(this.currNode()[this.currNode().length-1]);
  }
  Outline.prototype.unindent = function() {
    this.stack.pop();
  }
  Outline.prototype.createSlide = function(section) {
    this.currNode().push([section]);
    var s = sfig.slide(this.name, this.getBlock({highlightSection: section, dimSections: true}));
    if (!s.id().exists()) s.id(Outline.sectionToId(section));
    return s;
  }
})();


==> sfig/internal/RootedTree.js <==
////////////////////////////////////////////////////////////
// RootedTree: for drawing parse trees.

(function() {
  // A RootedTreeBranch contains an edge and a child.
  var RootedTreeBranch = sfig.RootedTreeBranch = function(edgeLabel, child) {
    this.edgeLabel = edgeLabel != null ? sfig.std(edgeLabel) : null;
    if (child == null) sfig.throwException('No child: '+child);
    this.child = (child instanceof sfig.RootedTree) ? child : sfig.rootedTree(child);
    this.edge = new sfig.DecoratedLine(); // No arrows, end points set later
    this.edge.setEnd(this);
  }
  sfig_.inheritsFrom('RootedTreeBranch', RootedTreeBranch, sfig.AuxiliaryInfo);

  sfig.rootedTreeBranch = function(edgeLabel, child) { return new RootedTreeBranch(edgeLabel, child); }

  // In a rooted tree, each node has a label, and edges with labels to children.
  //   node, nodeBox
  //   edgeLabel, edge (same level as parent)
  // Nodes are referenced by a pivot nodeLabel.
  // Input: items = [head, branch_1, ..., branch_n]
  var RootedTree = sfig.RootedTree = function(items) {
    RootedTree.prototype.constructor.call(this);
    items = sfig.std(items);

    // Branches
    var children = [];  // Children trees
    this.branches = [];  // Branches include information about child trees and edge labels
    for (var i = 1; i < items.length; i++) {
      var item = items[i];
      if (item instanceof sfig.RootedTreeBranch) {
        // Explicit branch
        var branch = item;
        this.branches.push(branch);
        children.push(branch.child);
      } else if (item instanceof sfig.Block) {
        // Convert RootedTree to branch (with empty edge label)
        var branch = sfig.rootedTreeBranch(null, item);
        this.branches.push(branch);
        children.push(branch.child);
      } else if (item instanceof sfig.PropertyChanger) {
        children.push(item);
      } else {
        sfig.throwException('Not RootedTreeBranch or Block: '+item);
      }
    }
    if (this.branches.length > 0)
      this.childrenBlock = sfig.table(children).xmargin(this.xmargin());
    else if (children.length != 0)
      sfig.throwException('Can\'t have children without actual branches');

    // Head
    this.head = items[0];
    if (!(this.head instanceof sfig.Block)) sfig.throwException('Head must be Block, but got: '+this.head);

    // Center the head in the middle between center of the first and the last children heads
    this.headBox = frame(this.head).bg.round(this.nodeRound()).end;
    this.headBox.bg.level(this.head.showLevel(), this.head.hideLevel());
    this.headBox.setEnd(this);
    this.headBox.padding(this.nodePadding());
    this.headBox.bg.strokeWidth(this.nodeBorderWidth());
    this.headBox = transform(this.headBox);
    if (this.branches.length > 0) {
      var a = this.branches[0].child.headBox;
      var b = this.branches[this.branches.length-1].child.headBox;
      var x = a.xmiddle().add(b.xmiddle()).div(2);
      var y = this.childrenBlock.top().up(this.ymargin());
      this.headBox.pivot(0, +1).shift(x, y);
    }
  };
  sfig_.inheritsFrom('RootedTree', RootedTree, sfig.Block);

  RootedTree.prototype.createChildren = function() {
    // Need to render children trees first to know where to place head and edges.
    if (this.childrenBlock != null)
      this.addInitDependency(this.childrenBlock);

    // Head
    this.addChild(this.headBox);

    // Children
    if (this.childrenBlock != null)
      this.addChild(this.childrenBlock);

    // Connect head to children
    for (var i = 0; i < this.branches.length; i++) {
      var b = this.branches[i];

      // Edge
      b.edge.mimic(b.child.head);
      if (this.verticalCenterEdges().get()) {
        // Edges meeting at the bottom middle of headBox
        b.edge.line.p1(this.headBox.xmiddle(), this.headBox.bottom());
        b.edge.line.p2(b.child.headBox.xmiddle(), b.child.headBox.top());
      } else {
        // Edges meeting at the center of headBox
        b.edge.line.b1(this.headBox);
        b.edge.line.b2(b.child.headBox);
      }
      b.edge.drawArrow1(this.drawArrow1()).drawArrow2(this.drawArrow2());
      this.addChild(b.edge);

      // Edge label
      if (b.edgeLabel != null) {
        var edgeLabel = sfig.center(b.edgeLabel).shift(b.edge.xmiddle(), b.edge.ymiddle());
        edgeLabel.mimic(b.child.head);
        this.addChild(edgeLabel);
      }
    }
    
    if (this.tail().get() != null) this.addChild(this.tail().get());
  };

  sfig_.addPairProperty(RootedTree, 'margin', 'xmargin', 'ymargin', 30, 30, 'Amount of space between siblings and parent/child.');
  sfig_.addProperty(RootedTree, 'nodePadding', 3, 'Amount of space inside a node');
  sfig_.addProperty(RootedTree, 'nodeBorderWidth', 1, 'How thick to make node');
  sfig_.addProperty(RootedTree, 'nodeRound', 5, 'How rounded are the nodes?');
  sfig_.addPairProperty(RootedTree, 'drawArrow', 'drawArrow1', 'drawArrow2', null, null, 'Are the edges directed (up, down)?');
  sfig_.addProperty(RootedTree, 'verticalCenterEdges', null, 'For drawing parse trees, have edges converge');
  sfig_.addProperty(RootedTree, 'tail', null, 'Draw this after everything');

  RootedTree.prototype.bareHead = function() {
    this.nodePadding(0);
    this.nodeBorderWidth(0);
    var frame = this.headBox.content;
    // Make the frame bg and title orphaned so arrows can connect directly to the head
    // TODO: this is hacky because it relies on the internal structure of a frame
    frame.overlay.items[0].orphan(true);
    return this;
  }
  RootedTree.prototype.recbareHead = function() {
    this.bareHead();
    for (var i = 0; i < this.branches.length; i++)
      this.branches[i].child.bareHead();
    return this;
  }

  // Add ways to recursively set properties for all descendants.
  function addRecursiveProperty(recursiveName, name) {
    RootedTree.prototype[recursiveName] = function() {
      this[name].apply(this, arguments);
      for (var i = 0; i < this.branches.length; i++) {
        var child = this.branches[i].child;
        child[recursiveName].apply(child, arguments);
      }
      return this;
    }
  }
  ['margin', 'xmargin', 'ymargin', 'nodePadding', 'nodeBorderWidth', 'nodeRound', 'drawArrow', 'drawArrow1', 'drawArrow2', 'verticalCenterEdges'].forEach(function(name) {
    addRecursiveProperty('rec'+name, name);
  });

  sfig.rootedTree = function() { return new RootedTree(arguments); }
})();


==> sfig/internal/metapost.js <==
// Create PDF file using Metapost (based on rfig).
// This script works with node.js on the server side, not in the browser.
//
// Comments:
//  - In SVG, down is positive y; in Metapost, down is negative y.  This can
//    cause lots of confusion/inconsistencies.  User should use:
//    [10, down(20)] to refer to points.
//    Shifting (p.yshift(3)) shifts down.
// TODO: handle orphans in general (already handled for tables)
// @author Percy Liang

var fs = require('fs');
var Path = require('path');

if (!sfig.serverSide) sfig.throwException('This script only works on the server side.');

// In rendering Metapost, we only draw the leaves.
function isLeaf(block) {
  // DecoratedLine is technically not a leaf in SVG, but we handle is
  // atomically as a leaf (arrow heads).
  return block.children.length == 0 || block instanceof sfig.DecoratedLine;
}

////////////////////////////////////////////////////////////
// For creating PDF files.
(function() {
  // A Metapost expression is a hierarchical tree which represents a tree.
  // Each expression has
  //  - type (used to do limited type checking)
  //    - numeric
  //    - pair, color
  //    - path
  //    - picture
  //  - func:
  //     - [primitive numeric value] (no arguments)
  //     - [primitive picture value] (no arguments)
  //     - pair or color: arguments is a list of numeric components
  //     - path: arguments is a list of pairs interleaved with connector strings
  //     - other (e.g., +)
  //  - Args: list of arguments to the function
  var MetapostExpr = sfig.MetapostExpr = function(type, func, args) {
    this.type = type;
    this.func = func;
    // Somewhat hacky: if second argument of pair is a number, then negate it.
    var i = -1;
    this.args = args == null ? null : args.map(function(x) {
      i++;
      if (x instanceof MetapostExpr) return x;
      if (x instanceof Array) {
        if (x.length == 2) return MetapostExpr.pair(x);
        if (x.length == 3) return MetapostExpr.color(x);
        sfig.throwException('Bad length: ' + x);
      }
      if (sfig.isNumber(x))
        return MetapostExpr.numeric(x);
      return x;  // For miscellaneous items such as '--' in paths
    });
  };

  // If args is null, then func encodes a verbatim string.
  // Scalar
  MetapostExpr.numeric = function(value) { return new MetapostExpr('numeric', value); }
  MetapostExpr.picture = function(value) { return new MetapostExpr('picture', value); }
  MetapostExpr.pair = function(args) { return new MetapostExpr('pair', 'pair', args); }
  MetapostExpr.color = function(args) { return new MetapostExpr('color', 'color', args); }
  // List of pairs interleaved with connector strings
  MetapostExpr.path = function(args) { return new MetapostExpr('path', 'path', args); }

  MetapostExpr.ensureNumeric = function(value) { return value instanceof MetapostExpr ? value : MetapostExpr.numeric(value); }

  // Constructors of various expressions
  MetapostExpr.xypair = function(x, y) { return MetapostExpr.pair([x, y]); }
  MetapostExpr.xpair = function(x) { return MetapostExpr.xypair(x, 0); }
  MetapostExpr.ypair = function(y) { return MetapostExpr.xypair(0, y); }
  MetapostExpr.rgbcolor = function(r, g, b) { return MetapostExpr.color([r/255.0, g/255.0, b/255.0]); }
  MetapostExpr.hexcolor = function(s) {
    var m = s.match(/^#(.)(.)(.)$/);
    if (m) {
      m[1] += '0';
      m[2] += '0';
      m[3] += '0';
    } else {
      m = s.match(/^#(..)(..)(..)$/);
    }
    if (!m) sfig.throwException('Invalid hex color: ' + s);
    return MetapostExpr.color([parseInt(m[1], 16)/255.0, parseInt(m[2], 16)/255.0, parseInt(m[3], 16)/255.0]);
  }
  MetapostExpr.zero = MetapostExpr.numeric(0);
  MetapostExpr.origin = MetapostExpr.xypair(0, 0);
  MetapostExpr.nullpicture = MetapostExpr.picture('nullpicture');

  MetapostExpr.intersectionpoint = function(p1, p2) { return new MetapostExpr('pair', 'intersectionpoint', [p1, p2]); }
  MetapostExpr.mediation = function(f, p1, p2) { return new MetapostExpr('pair', 'mediation', [f, p1, p2]); }

  //MetapostExpr.append = function(a, b) { return new MetapostExpr(a.type, 'append', [a, b]); }
  MetapostExpr.draw = function(path, opts) { return new MetapostExpr('picture', 'image', [new MetapostExpr('picture', 'draw', [path].concat(opts))]); }
  MetapostExpr.fill = function(path, opts) { return new MetapostExpr('picture', 'image', [new MetapostExpr('picture', 'fill', [path].concat(opts))]); }
  MetapostExpr.drawarrow = function(path, opts) { return new MetapostExpr('picture', 'image', [new MetapostExpr('picture', 'drawarrow', [path].concat(opts))]); }
  MetapostExpr.drawdblarrow = function(path, opts) { return new MetapostExpr('picture', 'image', [new MetapostExpr('picture', 'drawdblarrow', [path].concat(opts))]); }

  MetapostExpr.rect = function(x1, y1, x2, y2) {
    return MetapostExpr.path([[x1, y1], '--', [x1, y2], '--', [x2, y2], '--', [x2, y1], '--cycle']);
  }

  MetapostExpr.prototype.isZero = function(p) { return this.func == 0 && !this.args; }
  MetapostExpr.prototype.isOne = function(p) { return this.func == 1 && !this.args; }
  MetapostExpr.prototype.isPrimitive = function() { return this.args == null; }
  MetapostExpr.prototype.isPrimitiveNumber = function() { return this.isPrimitive() && sfig.isNumber(this.func); }

  MetapostExpr.prototype.getPrimitiveNumber = function() {
    if (!this.isPrimitiveNumber()) sfig.throwException('Not primitive number: ' + this);
    return this.func;
  }

  MetapostExpr.prototype.simpleEquals = function(p) {
    p = MetapostExpr.ensureNumeric(p);
    return !this.args && !p.args && this.func == p.func;
  }

  // Numerical operations
  MetapostExpr.prototype.negate = function() {
    if (this.type == 'numeric' && sfig.isNumber(this.func)) return MetapostExpr.numeric(-this.func);
    return new MetapostExpr(this.type, '-', [this]);
  }

  // Danger: can overflow
  MetapostExpr.prototype.square = function() { return this.mul(this); }
  MetapostExpr.prototype.sqrt = function() {
    if (this.isPrimitiveNumber()) return MetapostExpr.numeric(Math.sqrt(this.func));
    return new MetapostExpr('numeric', 'sqrt', [this]);
  }

  // Return distance between points this and p
  MetapostExpr.prototype.distance = function(p) {
    var xdiff = this.x().sub(p.x()).abs();
    var ydiff = this.y().sub(p.y()).abs();
    if (xdiff.isZero()) return ydiff;
    if (ydiff.isZero()) return xdiff;
    return new MetapostExpr('numeric', '++', [xdiff, ydiff]);
  }

  MetapostExpr.prototype.add = function(p) {
    p = MetapostExpr.ensureNumeric(p);
    if (this.isZero()) return p;
    if (p.isZero()) return this;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(this.func + p.func);
    return new MetapostExpr(this.type, '+', [this, p]);
  }
  MetapostExpr.prototype.sub = function(p) {
    p = MetapostExpr.ensureNumeric(p);
    if (p.isZero()) return this;
    if (this.simpleEquals(p)) return MetapostExpr.zero;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(this.func - p.func);
    return new MetapostExpr(this.type, '-', [this, p]);
  }
  MetapostExpr.prototype.up = sfig.downSign == 1 ? MetapostExpr.prototype.sub : MetapostExpr.prototype.add;
  MetapostExpr.prototype.down = sfig.downSign == 1 ? MetapostExpr.prototype.add : MetapostExpr.prototype.sub;
  MetapostExpr.prototype.mul = function(p) {
    p = MetapostExpr.ensureNumeric(p);
    if (this.isZero() || p.isZero()) return MetapostExpr.zero;
    if (this.isOne()) return p;
    if (p.isOne()) return this;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(this.func * p.func);
    return new MetapostExpr(this.type, '*', [this, p]);
  }
  MetapostExpr.prototype.div = function(p) {
    p = MetapostExpr.ensureNumeric(p);
    if (this.isZero()) return this;
    if (p.isOne()) return this;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(this.func / p.func);
    return new MetapostExpr(this.type, '/', [this, p]);
  }
  MetapostExpr.prototype.min = function(p) {
    if (this.simpleEquals(p)) return this;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(Math.min(this.func, p.func));
    return new MetapostExpr(this.type, 'min', [this, p]);
  }
  MetapostExpr.prototype.max = function(p) {
    if (this.simpleEquals(p)) return this;
    if (this.isPrimitiveNumber() && p.isPrimitiveNumber()) return MetapostExpr.numeric(Math.max(this.func, p.func));
    return new MetapostExpr(this.type, 'max', [this, p]);
  }
  MetapostExpr.prototype.abs = function() { return new MetapostExpr(this.type, 'abs', [this]); }

  MetapostExpr.prototype.bbox = function() { return new MetapostExpr('path', 'mybbox', [this]); }
  MetapostExpr.prototype.length = function() { return new MetapostExpr('numeric', 'length', [this]); }
  MetapostExpr.prototype.center = function() { return new MetapostExpr('pair', 'center', [this]); }
  MetapostExpr.prototype.reverse = function() { return new MetapostExpr('path', 'reverse', [this]); }

  // Properties
  MetapostExpr.prototype.left = function() { return new MetapostExpr('numeric', 'L', [this]); }
  MetapostExpr.prototype.top = function() { return new MetapostExpr('numeric', 'T', [this]); }
  MetapostExpr.prototype.right = function() { return new MetapostExpr('numeric', 'R', [this]); }
  MetapostExpr.prototype.bottom = function() { return new MetapostExpr('numeric', 'B', [this]); }
  MetapostExpr.prototype.realWidth = function() { return new MetapostExpr('numeric', 'W', [this]); }
  MetapostExpr.prototype.realHeight = function() { return new MetapostExpr('numeric', 'H', [this]); }

  // http://www.w3schools.com/tags/ref_color_tryit.asp
  MetapostExpr.colorMap = {
    white: '#FFFFFF',
    black: '#000000',
    silver: '#C0C0C0',
    gray: '#808080',
    lightgray: '#D3D3D3',
    darkgray: '#A9A9A9',

    red: '#FF0000',
    blue: '#0000FF',
    green: '#008000',
    lightgreen: '#90EE90',

    darkred: '#8B0000',
    darkblue: '#0000A0',
    lightblue: '#ADD8E6',
    cyan: '#00FFFF',
    orange: '#FFA500',
    purple: '#800080',
    brown: '#A52A2A',
    yellow: '#FFFF00',
    maroon: '#800000',
    lime: '#00FF00',
    fuchsia: '#FF00FF',
    olive: '#808000',
    pink: '#FAAFBE',
  };
  // Replace with hexcolor
  for (var color in MetapostExpr.colorMap) {
    MetapostExpr.colorMap[color] = MetapostExpr.hexcolor(MetapostExpr.colorMap[color]);
  }
  MetapostExpr.ensureColor = function(color) {
    if (color instanceof MetapostExpr) return color;
    if (color in MetapostExpr.colorMap) return MetapostExpr.colorMap[color];
    if (color.match(/^#/)) return MetapostExpr.hexcolor(color);
    var m = color.match(/^rgb\((.+),(.+),(.+)\)$/);
    if (m)
      return MetapostExpr.color([parseInt(m[1])/256, parseInt(m[2])/256, parseInt(m[3])/256]);
    sfig.throwException('Unknown color: ' + color);
  }

  // Transformations of picture
  MetapostExpr.prototype.color = function(color) { return new MetapostExpr('picture', 'image(draw '+this+ ' withcolor '+MetapostExpr.ensureColor(color)+')'); }
  MetapostExpr.prototype.xadd = function(xshift) { return new MetapostExpr(this.type, 'xshifted', [this, xshift]); }
  MetapostExpr.prototype.yadd = function(yshift) { return new MetapostExpr(this.type, 'yshifted', [this, yshift]); }
  MetapostExpr.prototype.ydown = function(yshift) { return new MetapostExpr(this.type, 'yshifted', [this, MetapostExpr.ensureNumeric(yshift).negate()]); }
  MetapostExpr.prototype.xscale = function(xscale) { return new MetapostExpr(this.type, 'xscaled', [this, xscale]); }
  MetapostExpr.prototype.yscale = function(yscale) { return new MetapostExpr(this.type, 'yscaled', [this, yscale]); }
  MetapostExpr.prototype.rotate = function(rotate) { return new MetapostExpr(this.type, 'rotated', [this, MetapostExpr.ensureNumeric(rotate).negate()]); }

  MetapostExpr.prototype.assertType = function(type) { if (this.type != type) sfig.throwException('Expected type ' + type + ', but got type ' + this.type + '; value is ' + this); }
  MetapostExpr.prototype.assertPair = function() { this.assertType('pair'); }

  MetapostExpr.prototype.x = function() {
    this.assertPair();
    if (this.func == 'pair') return this.args[0];
    return new MetapostExpr('numeric', 'xpart', [this]);
  }
  MetapostExpr.prototype.y = function() {
    this.assertPair();
    if (this.func == 'pair') return this.args[1];
    return new MetapostExpr('numeric', 'ypart', [this]);
  }

  MetapostExpr.text = function(str, useRawBounds, fontSize, strokeColor) {
    var h = useRawBounds ? '' : '; hackTextBounds';
    var s = strokeColor ? ' withcolor ' + sfig.MetapostExpr.ensureColor(strokeColor) : '';
    var data = 'image(draw btex '+str+' etex' + s + h + ') scaled ' + (fontSize / 11.0);
    return MetapostExpr.picture(data);
  }

  var drawFuncs = {draw:1, fill:1, drawarrow:1, drawdblarrow:1};
  var infixFuncs = {intersectionpoint:1, xscaled:1, yscaled:1, xshifted:1, yshifted:1, rotated:1, intersectionpoint:1};
  MetapostExpr.prototype.toString = function() {
    if (!this.args) {
      if (sfig.isNumber(this.func)) return parseFloat(this.func.toFixed(5));  // Round (Metapost can't handle scientific notation 1e-7)
      return this.func;
    }
    if (this.func == 'mediation') return this.args[0] + '[' + this.args[1] + ',' + this.args[2] + ']';
    if (this.func == 'pair' || this.func == 'color') return '(' + this.args.join(',') + ')';
    if (this.func == 'path') return '(' + this.args.join('') + ')';
    if (this.func in drawFuncs) return this.func + ' ' + this.args.join(' ');
    if (this.func == '-' && this.args.length == 1)  // Unary negation
      return '(-' + this.args[0] + ')';
    if (this.func in infixFuncs)
      return '(' + this.args[0] + ' ' + this.func + ' ' + this.args[1] + ')';
    if (this.func == '+' || this.func == '-' || this.func == '*' || this.func == '/' || this.func == '++')  // Infix
      return '(' + this.args[0] + this.func + this.args[1] + ')';
    return this.func + '(' + this.args.join(',') + ')'; // Standard form for function
  };

  // Override behavior to work with MetapostExpr
  var Thunk = sfig.Thunk;
  Thunk.abs = function(a) { return a == null ? null : MetapostExpr.ensureNumeric(a).abs(); }
  Thunk.add = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).add(b); }
  Thunk.sub = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).sub(b); }
  Thunk.mul = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).mul(b); }
  Thunk.div = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).div(b); }
  Thunk.min = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).min(b); }
  Thunk.max = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).max(b); }

  Thunk.addHalf = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).add(MetapostExpr.ensureNumeric(b).div(2)); }
  Thunk.up = function(a, b) { return a == null || b == null ? null : (sfig.downSign == 1 ? MetapostExpr.ensureNumeric(a).sub(b) : MetapostExpr.ensureNumeric(a).add(b)); }
  Thunk.down = function(a, b) { return a == null || b == null ? null : (sfig.downSign == 1 ? MetapostExpr.ensureNumeric(a).add(b) : MetapostExpr.ensureNumeric(a).sub(b)); }
  Thunk.downHalf = function(a, b) { return a == null || b == null ? null : MetapostExpr.ensureNumeric(a).down(MetapostExpr.ensureNumeric(b).div(2)); }

  // Important: need to change addition to substraction for y coordinate.
  var Block = sfig.Block;
  sfig_.removeProperty(Block, 'right');
  sfig_.removeProperty(Block, 'bottom');
  sfig_.removeProperty(Block, 'xmiddle');
  sfig_.removeProperty(Block, 'ymiddle');
  sfig_.addDerivedProperty(Block, 'right', sfig.Thunk.add, ['left', 'realWidth'], 'Right coordinate');
  sfig_.addDerivedProperty(Block, 'bottom', sfig.Thunk.down, ['top', 'realHeight'], 'Bottom coordinate');
  sfig_.addDerivedProperty(Block, 'xmiddle', sfig.Thunk.addHalf, ['left', 'realWidth'], 'Middle x-coordinate');
  sfig_.addDerivedProperty(Block, 'ymiddle', sfig.Thunk.downHalf, ['top', 'realHeight'], 'Middle y-coordinate');

  // Override
  sfig.nil = function() { return sfig.circle(0); }
})();

(function() {
  // Look at all the properties and children and create the SVG elem property.
  // Default: just collect children into a single group.
  sfig.Block.prototype.drawMetapost = function(writer) {
    var pic = writer.store(sfig.MetapostExpr.nullpicture);
    this.children.forEach(function(block) {
      if (block.pic == null) sfig.throwException('No pic for '+block);
      writer.addToPicture(pic, block.pic);
    });
    this.pic = pic;
  }

  sfig.Block.prototype.drawPicture = function(state, writer) {
    if (this.pic != null) return; // Already drawn

    // Recursively draw children
    if (!isLeaf(this)) {
      this.initDependencies.forEach(function(block) { block.drawPicture(state, writer); });  // Do these first
      this.children.forEach(function(block) { block.drawPicture(state, writer); });
    }

    this.drawMetapost(writer);
    if (this.pic == null) sfig.throwException('pic not set by drawMetapost: ' + this);

    // Unlike in SVG, which has a transform tag, we have to go in and manually
    // transform each child.

    // Set the current bounds
    this.left(this.pic.left());
    this.top(this.pic.top());
    this.realWidth(this.pic.realWidth());
    this.realHeight(this.pic.realHeight());

    // Apply properties (mirrors applyTransforms)
    var strokeColor = this.strokeColor().get();
    var xshift = writer.storeIfComplex(this.xshift().getOrElse(0));
    var yshift = writer.storeIfComplex(this.yshift().getOrElse(0));
    var xscale = writer.storeIfComplex(this.xscale().getOrElse(1));
    var yscale = writer.storeIfComplex(this.yscale().getOrElse(1));
    var rotate = writer.storeIfComplex(this.rotate().getOrElse(0));

    function applyTransforms(block) {
      // For circles and rectangles, there is one picture that contains both
      // the stroke and fill parts.  Unfortunately, we can't separate them out
      // right now.  So don't apply the stroke color if block is filled.
      // Hack: don't apply to blocks that have fill colors.
      if (strokeColor != null && !block.fillColor().exists())
        writer.set(block.pic, block.pic.color(strokeColor));

      // TODO: apply other properties recursively like strokeWidth, but have to look inside pic

      if (xscale != 1) writer.set(block.pic, block.pic.xscale(xscale));
      if (yscale != 1) writer.set(block.pic, block.pic.yscale(yscale));

      if (xshift != 0) writer.set(block.pic, block.pic.xadd(xshift));
      if (yshift != 0) writer.set(block.pic, block.pic.yadd(yshift));

      // Pivoting around a point not supported right now, use rotatedaround in the future?
      if (rotate != 0) writer.set(block.pic, block.pic.rotate(rotate));

      if (!isLeaf(block))
        block.children.forEach(applyTransforms);
    }
    applyTransforms(this);
  }

  // Based off Text.bulletize()
  var bulletizeLatex = function(content) {
    if (content instanceof Array) {
      var result = [];
      if (content[0]) result.push(content[0]);
      if (content.length > 1) {
        result.push('\\begin{itemize}');
        result.push('\\setlength{\\itemsep}{0pt}');
        //result.push('\\setlength{\\leftmargin}{0em}');  // Doesn't work
        for (var i = 1; i < content.length; i++) {
          result.push('\\item ' + bulletizeLatex(content[i]));
        }
        result.push('\\end{itemize}');
      }
      return result.join("\n");
    }
    return content;
  }

  // Apply to segments which are not in math mode
  // Example: "the equation $x^2$ and $y^2$", we would call:
  //   func("the equation "), func(" and ")
  var mapNonMathMode = function(str, func) {
    var newStr = '';
    var inMathMode = false;
    var start = 0;
    for (var i = 0; i <= str.length; i++) {
      var c = str[i];
      if (i == str.length || (c == '$' && str[i-1] != '\\')) {
        if (inMathMode) {  // Note: include final '$'
          newStr += str.substring(start, i+1);
          start = i+1;
        } else {  // Note: exclude initial '$'
          newStr += func(str.substring(start, i));
          start = i; 
        }
        inMathMode = !inMathMode;
      } else {
        var m = str.substring(i).match(/^\\begin\{(\w+)\}/);
        if (m && m[1] != 'cases') {
          if (inMathMode) console.log("Error: can\'t have nested math modes: " + str);
          newStr += func(str.substring(start, i));
          start = i;
          inMathMode = true;
        }
        var m = str.substring(i).match(/^\\end\{(\w+)\}/);
        if (m && m[1] != 'cases') {
          if (!inMathMode) console.log("Error: closing without opening: " + str);
          newStr += str.substring(start, i + m[0].length);
          start = i + m[0].length;
          inMathMode = false;
        }
      }
    }
    return newStr;
  }

  var makeLatexFriendly = function(content) {
    if (!content) return content;
    if (content == sfig._) return content;
    if (content instanceof Array) return content.map(makeLatexFriendly);

    if (content == '&nbsp;') return '\\ %'; // Need to put a % or else metapost doesn't interpret "\\ " properly.

    if (typeof(content) == 'number') content = content.toString();
    if (typeof(content) != 'string') {
      sfig.L(content);
      throw content + ' is not a string, but is ' + typeof(content);
    }

    // Convert HTML to LaTeX
    content = content.replace(/&ndash;/g, '--');
    content = content.replace(/&mdash;/g, '---');
    content = content.replace(/&amp;/g, '\\&');
    content = content.replace(/&aacute;/g, '\\\'a');
    content = content.replace(/&eacute;/g, '\\\'e');
    content = content.replace(/&iacute;/g, '\\\'i');
    content = content.replace(/&oacute;/g, '\\\'o');
    content = content.replace(/&uacute;/g, '\\\'u');
    content = content.replace(/&auml;/g, '\\"a');
    content = content.replace(/&euml;/g, '\\"e');
    content = content.replace(/&iuml;/g, '\\"i');
    content = content.replace(/&ouml;/g, '\\"o');
    content = content.replace(/&uuml;/g, '\\"u');
    content = content.replace(/&nbsp;/g, '\\ ');

    content = content.replace(/&lt;/g, '$<$');
    content = content.replace(/&gt;/g, '$>$');
    content = content.replace(/&le;/g, '$\\le$');
    content = content.replace(/&ge;/g, '$\\ge$');
    content = content.replace(/&larr;/g, '$\\leftarrow$');
    content = content.replace(/&rarr;/g, '$\\rightarrow$');

    content = content.replace(/%/g, '\\%');
    content = content.replace(/#/g, '\\#');

    // Quote these things only outside math mode
    content = mapNonMathMode(content, function(s) {
      // Don't quote '&'; use '&amp;' instead.
      s = s.replace(/_/g, '\\_');
      s = s.replace(/{/g, '\\{');
      s = s.replace(/}/g, '\\}');
      return s;
    });

    // Replace HTML tags with LaTeX markup
    // This is kind of inefficient.
    // Metapost: doesn't seem to support both italics and bold, whereas normal Latex does.
    while (true) {
      var oldContent = content;
      content = content.replace(/<b>/g, '\\textbf{');
      content = content.replace(/<i>/g, '\\textit{');
      content = content.replace(/<tt>/g, '\\texttt{');
      content = content.replace(/<del>/g, '\\sout{');
      content = content.replace(/<ins>/g, '\\uline{');
      content = content.replace(/<font color="([^>]+)">/g, '\\textcolor{$1}{');
      content = content.replace(/<span style="font-variant:small-caps">/, '\\textsc{');
      content = content.replace(/<\/[a-z]+>/g, '}');  // Closing tag
      if (oldContent == content) break;
    }
    return content;
  }

  sfig.Text.prototype.drawMetapost = function(writer) {
    var content = this.content().get();
    var strippedContent = content.toString().replace(/<[^>]+>/g, '');  // Used to heuristically determine length of string

    content = makeLatexFriendly(content);

    // Handle different languages (make sure packages are included).
    var language = this.language().get();
    if (language == 'chinese')
      content = '\\begin{CJK}{UTF8}{gbsn}'+content+'\\end{CJK}';
    else if (language == 'arabic') {
      // Apply color outside of the Arabic.
      var m = content.match(/^(\\textcolor{\w+}{)([^}]+)(}.*)$/);
      if (m)
        content = m[1] + '\\<'+m[2]+'>' + m[3];
      else
        content = '\\<'+content+'>';
    }

    // In Metapost, autowrap = true means that we unfortunately have to take up
    // the given width.
    var autowrap = this.autowrap().get();
    if (autowrap == null) {
      // Hack: try to guess what is the appropriate behavior here.
      // For short strings, don't autowrap.  For long ones, do.
      // You should generally specify autowrap().
      autowrap = (strippedContent.length > 64 && !this.xparentPivot().exists());
    }

    /*var bulleted = this.bulleted().get() 
    if (bulleted && sfig.isString(content) && !autowrap) {
      // If we want a simple bullet, then just add the symbol without any fuss.
      // This way, we can have short bullets that don't spill over.
      bulleted = false;
      content = '$\\bullet$ ' + content;
    }*/

    // Put bullets.
    var bulleted = this.bulleted().get();
    if (bulleted) {
      if (sfig.isString(content)) content = [null, content];
      // Convert from width allowed for the text and inches
      // Note: in SVG, width() is an upper bound on how much space we'll take.
      // Here, we will actually use up all of width because of minipage.
      // We must use minipage for itemize, but also allows us to do wrapping.
      content = sfig_.removeIgnoreObject(content);
      content = bulletizeLatex(content);
      autowrap = true;  // Need autowrap to do bulletizing.
    }
    content = content.toString();

    // In Metapost, wrapping means we have to put things in a minipage, which
    // means (unlike SVG) it takes up the entire allotted width.
    //var autowrap = this.bulleted().get() || this.autowrap().get();
    //L(strippedContent + ': ' + autowrap);
    if (autowrap) {
      var width = this.width().getOrDie() / 210;  // Hack: need to find right ratio
      width /= this.fontSize().get() / 32;
      //L(content + ': ' + this.width().get());
      content = '\\begin{minipage}{'+width+'in}\n' + content + '\n\\end{minipage}';
    }

    //sfig.L('TRANSFORMED CONTENT: ' + content);

    var pic = writer.store(sfig.MetapostExpr.text(content, false, this.fontSize().getOrDie(), this.strokeColor().get()));
    this.pic = writer.store(pic.ydown(pic.realHeight()));

    if (autowrap && !this.bulleted().get()) {
      // Hack: extra space for minipages
      var extra = 6;
      var left = this.pic.left();
      var top = this.pic.top().up(extra);
      var right = this.pic.right();
      var bottom = this.pic.bottom().down(extra);
      writer.setBounds(this.pic, sfig.MetapostExpr.rect(left, top, right, bottom));
    }
  }

  function getDrawOptions(block) {
    var opts = [];

    // Handle color/opacity
    var strokeColor = block.strokeColor().getOrElse('black');
    var strokeOpacity = block.strokeOpacity().getOrElse(1);
    if (strokeColor != 'black' || strokeOpacity != 1) {
      if (strokeOpacity == 1)
        opts.push('withcolor ' + sfig.MetapostExpr.ensureColor(strokeColor));
      else
        opts.push('withcolor transparent(1,' + strokeOpacity + ',' + sfig.MetapostExpr.ensureColor(strokeColor)+')');
    }

    // Handle stroke width
    var strokeWidth = block.strokeWidth().getOrElse(sfig.defaultStrokeWidth);
    if (strokeWidth == 0 || block instanceof sfig.Image) opts.push('withcolor transparent(1,0,black)');  // Make transparent to simulate invisible stroke
    if (strokeWidth != 1) opts.push('withpen pencircle scaled ' + strokeWidth);

    // FUTURE: handle general case - right now, only have dots and dashes
    var strokeDasharray = block.strokeDasharray().get();
    if (strokeDasharray != null) {
      if (strokeDasharray[0] > strokeDasharray[1])
        opts.push('dashed evenly scaled ' + strokeDasharray[0]);
      else
        opts.push('dashed withdots scaled ' + strokeDasharray[0]);
    }
    return opts;
  }

  function getFillOptions(block) {
    var opts = [];

    // Handle color/opacity
    var fillColor = block.fillColor().getOrElse('black');
    var fillOpacity = block.fillOpacity().getOrElse(1);
    if (fillColor != 'black' || fillOpacity != 1) {
      if (fillOpacity == 1)
        opts.push('withcolor ' + sfig.MetapostExpr.ensureColor(fillColor));
      else
        opts.push('withcolor transparent(1,' + fillOpacity + ',' + sfig.MetapostExpr.ensureColor(fillColor)+')');
    }
    return opts;
  }

  sfig.Block.prototype.drawPath = function(writer, path) {
    this.path = path = writer.storeIfComplex(path);
    var strokeColor = this.strokeColor().get();
    var fillColor = this.fillColor().get();

    if (this instanceof sfig.DecoratedLine) {
      var d1 = this.drawArrow1().get();
      var d2 = this.drawArrow2().get();
      // Simplification: if both ends have arrow heads, use single arrow size.
      var length, width;
      if (d1) {
        length = this.arrowHead1.length().get();
        width = this.arrowHead1.width().get();
      } else if (d2) {
        length = this.arrowHead2.length().get();
        width = this.arrowHead2.width().get();
      }
      if (d1 || d2) {
        writer.set(sfig.MetapostExpr.numeric('ahlength'), length);
        writer.set(sfig.MetapostExpr.numeric('ahangle'), sfig_.atan2Degrees(width, length));
      }

      if (d1 && d2)
        this.pic = writer.store(sfig.MetapostExpr.drawdblarrow(path, getDrawOptions(this)));
      else if (d1)
        this.pic = writer.store(sfig.MetapostExpr.drawarrow(path.reverse(), getDrawOptions(this)));
      else if (d2)
        this.pic = writer.store(sfig.MetapostExpr.drawarrow(path, getDrawOptions(this)));
      else  // No arrow
        this.pic = writer.store(sfig.MetapostExpr.draw(path, getDrawOptions(this)));

      // For some reason, thick lines don't end up with the right bounding box, so have to fix it up.
      // HACK: only do this when lines are axis-aligned and absolute positions are given
      var x1 = this.line.x1().get();
      var y1 = this.line.y1().get();
      var x2 = this.line.x2().get();
      var y2 = this.line.y2().get();
      var strokeWidth = this.strokeWidth().getOrElse(sfig.defaultStrokeWidth);
      if (x1 != null && y1 != null && x2 != null && y2 != null) {
        var widthFixup = (d1 || d2) ? 0.175 * strokeWidth : 0;  // Only fix if arrow
        var lengthFixup = 0.5 * strokeWidth;
        var lengthArrowFixup = (strokeWidth == 1) ? 0.5 : 1.22 * strokeWidth;

        if (y1 == y2) {  // Horizontal
          var std_d1 = d1, std_d2 = d2;
          if (x1 > x2) { std_d1 = d2; std_d2 = d1; }
          var left = std_d1 ? this.pic.left().sub(lengthArrowFixup) : this.pic.left().add(lengthFixup);
          var right = std_d2 ? this.pic.right().add(lengthArrowFixup) : this.pic.right().sub(lengthFixup);
          var top = this.pic.top().up(widthFixup);
          var bottom = this.pic.bottom().down(widthFixup);
          writer.setBounds(this.pic, sfig.MetapostExpr.rect(left, top, right, bottom));
        } else if (x1 == x2) {  // Vertical
          var std_d1 = d1, std_d2 = d2;
          if ((y2 - y1) * sfig.downSign < 0) { std_d1 = d2; std_d2 = d1; }
          var top = std_d1 ? this.pic.top().up(lengthArrowFixup) : this.pic.top().down(lengthFixup);
          var bottom = std_d2 ? this.pic.bottom().down(lengthArrowFixup) : this.pic.bottom().up(lengthFixup);
          var left = this.pic.left().sub(widthFixup);
          var right = this.pic.right().add(widthFixup);
          writer.setBounds(this.pic, sfig.MetapostExpr.rect(left, top, right, bottom));
        }
      }
      return;
    }
    
    // Lines don't have fill, so don't try (otherwise will crash Metapost).
    if (fillColor == null || this instanceof sfig.Line) {
      // Need to draw stroke, not fill.
      this.pic = writer.store(sfig.MetapostExpr.draw(path, getDrawOptions(this)));
    } else {
      // Both fillColor and strokeColor are specified and are different.
      var pic = writer.store(sfig.MetapostExpr.nullpicture);
      writer.addToPicture(pic, sfig.MetapostExpr.fill(path, getFillOptions(this)));
      writer.addToPicture(pic, sfig.MetapostExpr.draw(path, getDrawOptions(this)));
      this.pic = pic;
    }
  }

  function createLinePath(writer, block, decoratedBlock) {
    // Get positions
    var x1, y1, x2, y2;
    if (block.b1().get() != null) {
      x1 = block.b1().get().xmiddle().getOrDie();
      y1 = block.b1().get().ymiddle().getOrDie();
    } else {
      x1 = block.x1().getOrDie();
      y1 = block.y1().getOrDie();
    }

    if (block.b2().get() != null) {
      x2 = block.b2().get().xmiddle().getOrDie();
      y2 = block.b2().get().ymiddle().getOrDie();
    } else {
      x2 = block.x2().getOrDie();
      y2 = block.y2().getOrDie();
    }

    var p1 = MetapostExpr.pair([x1, y1]);
    var p2 = MetapostExpr.pair([x2, y2]);
    var sep = block.curved ? '..' : '--';
    var path = sfig.MetapostExpr.path([p1, sep, p2]);

    function getBoundingPath(block) {
      // Analogous to clipPoint().
      if (block.path != null) {
        // Take the path and shift it into the right place
        // Take the difference between the current position (block.pic) and the original (origPic)
        var origPic = sfig.MetapostExpr.draw(block.path);
        var offset = writer.store(block.pic.center().sub(origPic.center()));
        return writer.store(block.path.xadd(offset.x()).yadd(offset.y()));
      }
      var c;
      for (var i = 0; i < block.children.length; i++) {
        if (block.children[i].orphan().get()) continue;
        if (c == null) c = i;
        else { c = null; break; }
      }
      if (c != null) return getBoundingPath(block.children[c]);
      return block.pic.bbox();
    }

    // Clip the endpoints
    if (block.b1().get() != null) {
      path = writer.storeIfComplex(path);
      p1 = sfig.MetapostExpr.intersectionpoint(path, getBoundingPath(block.b1().get()));
    }
    if (block.b2().get() != null) {
      path = writer.storeIfComplex(path);
      p2 = sfig.MetapostExpr.intersectionpoint(path, getBoundingPath(block.b2().get()));
    }

    // If using a thick arrow, need to apply mediation to make sure tip lands exactly at p1 or p2.
    if (decoratedBlock instanceof sfig.DecoratedLine) {
      var d1 = decoratedBlock.drawArrow1().get();
      var d2 = decoratedBlock.drawArrow2().get();
      var newp1 = p1, newp2 = p2;
      if (d1 || d2) {
        var dist = p1.distance(p2);
        dist = writer.storeIfComplex(dist);
        // How much an arrow is going to spill over
        // HACK
        var extraLength = decoratedBlock.strokeWidth().getOrElse(sfig.defaultStrokeWidth) * 1.72;

        // Scale back so the arrow fits within the allotted length
        if (d1) {
          var d1frac = sfig.MetapostExpr.numeric(extraLength).div(dist);
          newp1 = sfig.MetapostExpr.mediation(d1frac, p1, p2);
        }
        if (d2) {
          var d2frac = dist.sub(extraLength).div(dist);
          newp2 = sfig.MetapostExpr.mediation(d2frac, p1, p2);
        }
      }
      path = sfig.MetapostExpr.path([newp1, sep, newp2]);
    } else {
      path = sfig.MetapostExpr.path([p1, sep, p2]);
    }
    return path;
  }

  sfig.Line.prototype.drawMetapost = function(writer) {
    // NOTE: some properties like xlabel are not set.
    var path = createLinePath(writer, this, null);
    this.drawPath(writer, path);
  }

  sfig.DecoratedLine.prototype.drawMetapost = function(writer) {
    var path = createLinePath(writer, this.line, this);
    this.drawPath(writer, path);
  }

  sfig.Ellipse.prototype.drawMetapost = function(writer) {
    var path = sfig.MetapostExpr.path(['fullcircle']);
    var xradius = this.xradius().getOrDie();
    path = path.xscale(xradius*2);
    var yradius = this.yradius().getOrDie();
    path = path.yscale(yradius*2);
    this.drawPath(writer, path);
  }

  sfig.Poly.prototype.drawMetapost = function(writer) {
    var args = [];
    this.getPoints().forEach(function(p) {
      if (args.length > 0) args.push('--');
      args.push(p);
    });
    if (this.closed().get()) args.push('--cycle');
    var path = sfig.MetapostExpr.path(args);
    this.drawPath(writer, path);
  }

  sfig.Rect.prototype.drawMetapost = function(writer) {
    var E = sfig.MetapostExpr.ensureNumeric;
    var rx = E(this.xround().getOrElse(0));
    var ry = E(this.yround().getOrElse(0));
    var x = E(this.width().getOrDie());
    var y = E(this.height().getOrDie()).negate();

    var path = null;
    if (rx != 0 && ry != 0) {  // Rounded corners
      path = sfig.MetapostExpr.path([
        [0, sfig.down(ry)], '--',
        [0, y.up(ry)], '{down}..',
        [rx, y], '--',
        [x.sub(rx), y], '{right}..',
        [x, y.up(ry)], '--',
        [x, sfig.down(ry)], '{up}..',
        [x.sub(rx), 0], '--',
        [rx, 0], '{left}..cycle',
      ]);
    } else {
      path = sfig.MetapostExpr.path([
        [0, 0], '--',
        [0, y], '--',
        [x, y], '--',
        [x, 0], '--cycle',
      ]);
    }

    this.drawPath(writer, path);
  }

  // For images, just draw the bounding box as a place holder.
  // The actual image will be inserted into the right place later.
  sfig.Image.prototype.drawMetapost = function(writer) {
    var E = sfig.MetapostExpr.ensureNumeric;
    // Read the dimensions from the file
    // Note: make sure ./compute-all-image-sizes.rb is run first.
    // Future: compute image sizes in node.js.
    var path = this.href().getOrDie();
    var info = JSON.parse(fs.readFileSync(path + '.info'));
    if (info.type != 'PNG' && info.type != 'JPEG')
      sfig.throwException(path + ' has unsupported image format: ' + info.type);
    var dim = this.computeDesiredDim(info.width, info.height);
    var x = E(dim[0]);
    var y = E(dim[1]).negate();
    var path = sfig.MetapostExpr.path([
      [0, 0], '--',
      [0, y], '--',
      [x, y], '--',
      [x, 0], '--cycle',
    ]);
    this.drawPath(writer, path);
  }

  sfig.Table.prototype.drawMetapost = function(writer) {
    var E = sfig.MetapostExpr.ensureNumeric;
    // Based on renderElem(): need to work with MetapostExpr instead of actual numbers
    // Justification
    var xjustify = this.xjustify().getOrElse('l');
    while (xjustify.length < this.numCols) xjustify += xjustify[xjustify.length-1];
    var yjustify = this.yjustify().getOrElse('l');
    while (yjustify.length < this.numRows) yjustify += yjustify[yjustify.length-1];

    // Compute maximum width of each column and height of each column
    var widths = [];
    var heights = [];
    var cellWidth = E(this.cellWidth().getOrElse(0));
    var cellHeight = E(this.cellHeight().getOrElse(0));
    for (var r = 0; r < this.numCols; r++) widths.push(writer.store(cellWidth));
    for (var c = 0; c < this.numRows; c++) heights.push(writer.store(cellHeight));
    for (var r = 0; r < this.numRows; r++) {
      for (var c = 0; c < this.numCols; c++) {
        writer.setMax(widths[c], this.cells[r][c].realWidth().get());
        writer.setMax(heights[r], this.cells[r][c].realHeight().get());
      }
    }

    var xmargin = E(this.xmargin().getOrElse(0));
    var ymargin = E(this.ymargin().getOrElse(0));

    // If desire a different width/height, change the widths/heights
    // by shrinking the excess.
    var totalWidth = writer.store(E(0));
    if (this.numCols > 0) {
      writer.increment(totalWidth, xmargin.mul(this.numCols - 1));
      for (var c = 0; c < this.numCols; c++) writer.increment(totalWidth, widths[c]);
      var extraWidth = E(this.width().getOrElse(totalWidth)).sub(totalWidth).div(this.numCols).max(0);
      for (var c = 0; c < this.numCols; c++) writer.increment(widths[c], extraWidth);
      writer.increment(totalWidth, extraWidth);
    }

    var totalHeight = writer.store(E(0));
    if (this.numRows > 0) {
      writer.increment(totalHeight, ymargin.mul(this.numRows - 1));
      for (var r = 0; r < this.numRows; r++) writer.increment(totalHeight, heights[r]);
      var extraHeight = E(this.height().getOrElse(totalHeight)).sub(totalHeight).div(this.numRows).max(0);
      for (var r = 0; r < this.numRows; r++) writer.increment(heights[r], extraHeight);
      writer.increment(totalHeight, extraHeight);
    }

    // Starting positions
    var xstart = [E(0)];
    var ystart = [E(0)];
    for (var c = 1; c <= this.numCols; c++)
      xstart[c] = writer.store(xstart[c-1].add(widths[c-1]).add(c < this.numCols ? xmargin : 0));
    for (var r = 1; r <= this.numRows; r++)
      ystart[r] = writer.store(ystart[r-1].down(heights[r-1]).down(r < this.numRows ? ymargin : 0));

    function justifyToPivot(justify) {
      if (justify == 'l') return -1;
      if (justify == 'c') return 0;
      if (justify == 'r') return +1;
      sfig.throwException('Invalid justify (expected l,c,r): '+justify);
    }

    // To compute the bounding box (if there are orphan children)
    var left = writer.store(totalWidth);
    var top = writer.store(totalHeight.negate());
    var right = writer.store(E(0));
    var bottom = writer.store(E(0));

    // Display the table
    this.pic = writer.store(sfig.MetapostExpr.nullpicture);
    for (var r = 0; r < this.numRows; r++) {
      for (var c = 0; c < this.numCols; c++) {
        var cell = this.cells[r][c];

        // Compute the offset
        var xpivot = cell.xparentPivot().getOrElse(justifyToPivot(xjustify[c]));
        var ypivot = cell.yparentPivot().getOrElse(justifyToPivot(yjustify[r]));
        var xoffset = xstart[c].add(widths[c].mul(0.5 * (xpivot + 1))).sub(
                      cell.left().getOrDie().add(cell.realWidth().getOrDie().mul(0.5 * (xpivot + 1))));
        var yoffset = ystart[r].down(heights[r].mul(0.5 * (ypivot + 1))).sub(
                      cell.top().getOrDie().down(cell.realHeight().getOrDie().mul(0.5 * (ypivot + 1))));

        // Only non-orphans contribute to the bounding box
        if (!cell.orphan().get()) {
          writer.setMin(left, xstart[c]);
          writer.setMax(top, ystart[r]);
          writer.setMax(right, xstart[c+1]);
          writer.setMin(bottom, ystart[r+1]);
        }

        // Shift the cell element (remember to do it recursively)
        recursiveOffset(cell, xoffset, yoffset);
        function recursiveOffset(block) {
          if (!isLeaf(block)) block.children.forEach(recursiveOffset);
          writer.set(block.pic, block.pic.xadd(xoffset).yadd(yoffset));
        }
        recursiveOffset(cell);
        writer.addToPicture(this.pic, cell.pic);
      }
    }

    writer.setBounds(this.pic, sfig.MetapostExpr.rect(left, top, right, bottom));
  }
})();

(function() {
  function MetapostWriter() {
    this.output = [];  // Lines to output

    var font = sfig.Text.defaults.getProperty('font').getOrDie();
    var family = null;
    if (font == 'Times New Roman') {
      family = '\\rmdefault';
    } else if (font == 'Noto Sans' || font == 'Arial') {
      family = '\\sfdefault';
    } else {
      sfig.throwException('Unknown font: ' + font);
    }

    this.prefixes = { numeric: "n", pair: "r", path: "h", picture: "p", color: "c" };
    this.varCounts = {}  // Indices for variables
    this.numPages = 0;

    this.verbatimTex(
      '%&latex',
      '\\documentclass{article}',
      '\\usepackage{color,amsmath,amssymb,ulem,verbatim,ifthen}',
      '\\renewcommand{\\familydefault}{'+family+'}');
    
    // Allow us to include Chinese and Arabic
    this.verbatimTex('\\usepackage{CJKutf8,arabtex,utf8}');
    this.verbatimTex('\\setcode{utf8}');

    this.verbatimTex.apply(this, Object.keys(sfig.MetapostExpr.colorMap).map(function(color) {
      var rgb = sfig.MetapostExpr.colorMap[color];
      return '\\definecolor{' + color + '}{rgb}{' + rgb.args.join(',') + '}';
    }));
    
    // Include macros
    var lines = [];
    for (var name in sfig_.latexMacros) {
      var arityBody = sfig_.latexMacros[name];
      // Force the command to override previous commands
      lines.push('\\providecommand{\\'+name+'}{}');
      lines.push('\\renewcommand{\\'+name+'}['+arityBody[0]+']{'+arityBody[1]+'}');
    }
    this.verbatimTex.apply(this, lines);

    this.verbatimTex('\\begin{document}');

    // Define L(eft), T(op), W(idth), H(eight)
    this.verbatim(
      'vardef L(expr p) = xpart(ulcorner p) enddef;',
      'vardef R(expr p) = xpart(urcorner p) enddef;',
      'vardef T(expr p) = ypart(ulcorner p) enddef;',
      'vardef B(expr p) = ypart(llcorner p) enddef;',
      'vardef W(expr p) = xpart(urcorner p) - xpart(ulcorner p) enddef;',
      'vardef H(expr p) = ypart(urcorner p) - ypart(lrcorner p) enddef;',
      'vardef mybbox(expr p) = (ulcorner p--urcorner p--lrcorner p--llcorner p--cycle) enddef;', // Tighter than bbox
      '',
      // Change bounds to include potential ascenders and descenders
      // Note: multiply by some fudge factors to make the spacing more like SVG rather than rfig.
      'textyl := ypart lrcorner image(draw btex g etex) * 2;',
      'textyu := ypart urcorner image(draw btex l etex) * 1.5;',
      'linejoin := mitered;',  // Make arrows sharp
      'linecap := butt;',  // For thick lines, make a square end, rather than a round one
      'def hackTextBounds =',
      '  setbounds currentpicture to ((xpart llcorner currentpicture), min(ypart llcorner currentpicture, textyl))--',
      '                              ((xpart lrcorner currentpicture), min(ypart lrcorner currentpicture, textyl))--',
      '                              ((xpart urcorner currentpicture), max(ypart urcorner currentpicture, textyu))--',
      '                              ((xpart ulcorner currentpicture), max(ypart ulcorner currentpicture, textyu))--',
      '                              cycle;',
      'enddef;');

    for (var k in this.prefixes)
      this.verbatim(k + ' ' + this.prefixes[k] + '[];');
  }

  MetapostWriter.prototype.finish = function(outPath) {
    this.verbatim('end;');
    fs.writeFileSync(outPath, this.output.join("\n") + "\n");
  }

  MetapostWriter.prototype.verbatimTex = function() {
    this.output.push('verbatimtex');
    for (var i = 0; i < arguments.length; i++)
      this.output.push(arguments[i]);
    this.output.push('etex');
  }
  MetapostWriter.prototype.verbatim = function() {
    for (var i = 0; i < arguments.length; i++)
      this.output.push(arguments[i]);
  }

  MetapostWriter.prototype.setMin = function(v, val) { this.set(v, v.min(val)); }
  MetapostWriter.prototype.setMax = function(v, val) { this.set(v, v.max(val)); }
  MetapostWriter.prototype.increment = function(v, val) { this.set(v, v.add(val)); }
  MetapostWriter.prototype.set = function(v, val) {
    if (v.simpleEquals(val)) return;  // No-op
    this.output.push(v + ' := ' + val + ';');
  }
  MetapostWriter.prototype.store = function(val) {
    var id = (this.varCounts[val.type] || 0) + 1;
    this.varCounts[val.type] = id;
    var v = new sfig.MetapostExpr(val.type, this.prefixes[val.type] + id);
    this.set(v, val);
    return v;
  }
  MetapostWriter.prototype.storeIfComplex = function(val) {
    // Complex means has arguments
    if (val.args) return this.store(val);
    return val;
  }
  MetapostWriter.prototype.comment = function(str) {
    this.verbatim('% ' + str);
  }

  MetapostWriter.prototype.addToPicture = function(targetPic, srcPic) {
    this.verbatim('addto ' + targetPic + ' also ' + srcPic + ';');
  }

  MetapostWriter.prototype.setBounds = function(pic, rect) {
    this.verbatim('setbounds ' + pic + ' to ' + rect + ';');
  }

  MetapostWriter.prototype.makeFigure = function(activeBlocks) {
    var self = this;
    this.verbatim('beginfig(' + this.numPages + ');');
    this.numPages++;
    activeBlocks.forEach(function(block) {
      self.verbatim('draw ' + block.pic + ';');

      // Draw images
      // TODO: the Metapost messes up the positioning when there are rotations above it.
      // I don't understand why.
      // This can be fixed by putting externalfigure after all calls to draw.
      // But then the ordering of the elements is broken.
      var pic = block.pic;
      if (!(block instanceof sfig.Image)) return;
      var file = Path.resolve(block.href().get());
      if (!fs.existsSync(file))
        sfig.throwException('File does not exist: ' + file);
      self.verbatim([
        'externalfigure',
        '"'+file+'"',
        'xyscaled', self.store(sfig.MetapostExpr.xypair(pic.realWidth(), pic.realHeight())),
        'shifted', self.store(sfig.MetapostExpr.xypair(pic.left(), pic.top().down(pic.realHeight()))),
      ].join(' ') + ';');
    });
    this.verbatim('endfig;');
  };

  // outPath: Metapost file
  function createMetapost(slide, outPath, opts) {
    var oldContents = fs.existsSync(outPath) ? fs.readFileSync(outPath) : '';

    // Create the Metapost file
    var writer = new MetapostWriter();
    slide.drawPicture(slide.state, writer);

    // Compute |maxLevel|.
    var maxLevel = 0;
    function computeMaxLevel(block) {
      var showLevel = block.showLevel().get();
      var hideLevel = block.hideLevel().get();
      if (showLevel != null) maxLevel = Math.max(maxLevel, showLevel);
      if (hideLevel != null) maxLevel = Math.max(maxLevel, hideLevel);
      if (block.children) block.children.forEach(computeMaxLevel);
    }
    computeMaxLevel(slide);

    // Go through all the leaves under |block|
    // and add the ones which are active at level.
    var E = sfig.MetapostExpr.ensureNumeric;
    // |block| is added to |blocks| for level |currLevel| if
    // the intersection of all [showLevel, hideLevel] intervals of its
    // ancestors contains level.
    // showLevel and hideLevel: constraints imposed by answers of |block|.
    function getLeaves(block, currLevel, ancestralShowLevel, ancestralHideLevel, blocks) {
      // Add block to blocks if showLevel <= level < hideLevel
      // (if showLevel and hideLevel exist)
      var showLevel = block.showLevel().get();
      var hideLevel = block.hideLevel().get();
      //sfig.L(block + ' ' + showLevel + ' ' + hideLevel);
      if (showLevel != null) {
        showLevel = E(showLevel).getPrimitiveNumber();
        if (showLevel != -1 && showLevel > currLevel) return;
        ancestralShowLevel = Math.max(ancestralShowLevel, showLevel);
      }
      if (hideLevel != null) {
        hideLevel = E(hideLevel).getPrimitiveNumber();
        if (hideLevel != -1 && hideLevel <= currLevel) return;
        ancestralHideLevel = Math.min(ancestralHideLevel, hideLevel);
      }
      if (showLevel != -1) {
        if (isLeaf(block)) {
          blocks.push(block);
        } else {
          block.children.forEach(function(child) { getLeaves(child, currLevel, ancestralShowLevel, ancestralHideLevel, blocks); });
        }
      }
    }

    var startLevel = opts.onlyFinalLevel ? maxLevel : 0;
    for (var level = startLevel; level <= maxLevel; level++) {
      var activeBlocks = [];
      getLeaves(slide, level, 0, 1000000, activeBlocks);
      //sfig.L('======== ' + activeBlocks.join(' ; '));
      writer.makeFigure(activeBlocks);
    }

    writer.finish(outPath);

    var newContents = fs.readFileSync(outPath);

    // Check to see if the Metapost file changed.
    if (oldContents.toString() != newContents.toString() || !fs.existsSync(outPath.replace(/\.mp$/, '.pdf'))) {
      var textContents = []
      function getTextBlocks(block) {
        if (block instanceof sfig.Text)
          textContents.push(block.content().get());
        block.children.forEach(getTextBlocks);
      }
      getTextBlocks(slide);
      var slideSummary = '--- ERROR SLIDE: ' + outPath + ' ---\n' + textContents.join("\n");

      // Convert Metapost to PDF
      sfig_.queue.system(__dirname + '/../bin/mpto1pdf -quiet \'' + outPath + '\'', {failMessage: slideSummary});
    }
  }

  function Queue() {
    this.tasks = [];
    this.exec = require('child_process').exec;
    this.pendingTask = null;  // Task if there is one running
  }
  Queue.prototype.run = function() {
    if (this.pendingTask) return; // Don't start multiple tasks at once
    var task = this.tasks.shift();
    if (!task) return;  // Nothing to do
    //sfig.L('START', task);
    sfig.L(task.name);
    var self = this;
    this.pendingTask = task;

    // Take the pending tasks and make sure that they go after any tasks added
    // by this next task.
    var saveTasks = this.tasks;
    this.tasks = [];
    task.func(function(error, stdout, stderr) {
      //sfig.L('RETURN', task, error);
      self.pendingTask = null;
      self.tasks = self.tasks.concat(saveTasks);
      if (error) {
        console.log(task.name + ': ' + error.toString());
        console.log(stdout);
        if (task.opts.failMessage) console.log(task.opts.failMessage);
        process.exit(1);  // Task failed - exit code 1
      } else {
        self.run();
      }
    });
  }
  Queue.prototype.apply = function(cmd) {
    if (!sfig.isFunction(cmd)) sfig.throwException('Bad command (want function): ' + cmd);
    var func = function(callback) { cmd(); callback(); }
    this.tasks.push({name: '[javascript]', func: func, opts: {}});
    this.run();
  }
  Queue.prototype.system = function(cmd, opts) {
    if (!sfig.isString(cmd)) sfig.throwException('Bad command (want string): ' + cmd);
    var self = this;
    var func = function(callback) { self.exec(cmd, callback); };
    this.tasks.push({name: cmd, func: func, opts: opts});
    this.run();
  }
  sfig_.queue = new Queue();

  // Options:
  //   outPrefix: directory to output.
  //   combine: whether to generate one PDF.
  //   lazy: don't re-generate if the PDF file already exists.
  sfig.Presentation.prototype.writePdf = function(opts) {
    var slideIndex = 0;

    var outPrefix = opts.outPrefix;
    if (outPrefix == null) sfig.throwException('Missing outPrefix (will output to the directory <outPrefix>.slides)');
    var slidesPath = outPrefix == '.' ? '.' : outPrefix + '.slides';

    // Default: combine if we're not writing to the current directory.
    var combine = opts.combine;
    if (combine == null) combine = outPrefix != '.';

    sfig_.queue.system('mkdir -p \'' + slidesPath + '\'');

    // Compute all image sizes
    var seenPaths = {};
    function computeImageSizes(block) {
      if (block instanceof sfig.Image) {
        var path = block.href().getOrDie();
        if (!seenPaths[path] && !fs.existsSync(path + '.info')) {
          seenPaths[path] = true;
          sfig_.queue.system(__dirname + '/../bin/compute-image-sizes.rb ' + path);
        }
      }
      block.children.forEach(computeImageSizes);
    }
    this.slides.forEach(computeImageSizes);

    var self = this;
    var paths = [];
    sfig_.queue.apply(function() {
      for (var slideIndex = 0; slideIndex < self.slides.length; slideIndex++) {
        var slide = self.slides[slideIndex];
        var id = slide.id().getOrElse(slideIndex);
        var slidePrefix = slidesPath + '/' + id;
        if (!opts.lazy || !fs.existsSync(slidePrefix + '.pdf')) {
          sfig.L('Slide ' + slideIndex + '/' + self.slides.length + ': ' + id + (slide.title ? ' [' + slide.title().get() + ']' : ''));
          createMetapost(slide, slidePrefix + '.mp', opts);
        }
        paths.push(slidePrefix + '.pdf');
      }

      // Combine the PDFs of the individual slides into one master PDF.
      if (combine)
        sfig_.queue.system(__dirname + '/../bin/pdfjoin ' + paths.join(' ') + ' --outfile ' + outPrefix + '.pdf');
    });
  };

  sfig.readFile = function(path) { return fs.readFileSync(path).toString(); }
})();


==> sfig/internal/seedrandom.js <==
// seedrandom.js version 2.0.
// Author: David Bau 4/2/2011
//
// Defines a method Math.seedrandom() that, when called, substitutes
// an explicitly seeded RC4-based algorithm for Math.random().  Also
// supports automatic seeding from local or network sources of entropy.
//
// Usage:
//
//   <script src=http://davidbau.com/encode/seedrandom-min.js></script>
//
//   Math.seedrandom('yipee'); Sets Math.random to a function that is
//                             initialized using the given explicit seed.
//
//   Math.seedrandom();        Sets Math.random to a function that is
//                             seeded using the current time, dom state,
//                             and other accumulated local entropy.
//                             The generated seed string is returned.
//
//   Math.seedrandom('yowza', true);
//                             Seeds using the given explicit seed mixed
//                             together with accumulated entropy.
//
//   <script src="http://bit.ly/srandom-512"></script>
//                             Seeds using physical random bits downloaded
//                             from random.org.
//
//   <script src="https://jsonlib.appspot.com/urandom?callback=Math.seedrandom">
//   </script>                 Seeds using urandom bits from call.jsonlib.com,
//                             which is faster than random.org.
//
// Examples:
//
//   Math.seedrandom("hello");            // Use "hello" as the seed.
//   document.write(Math.random());       // Always 0.5463663768140734
//   document.write(Math.random());       // Always 0.43973793770592234
//   var rng1 = Math.random;              // Remember the current prng.
//
//   var autoseed = Math.seedrandom();    // New prng with an automatic seed.
//   document.write(Math.random());       // Pretty much unpredictable.
//
//   Math.random = rng1;                  // Continue "hello" prng sequence.
//   document.write(Math.random());       // Always 0.554769432473455
//
//   Math.seedrandom(autoseed);           // Restart at the previous seed.
//   document.write(Math.random());       // Repeat the 'unpredictable' value.
//
// Notes:
//
// Each time seedrandom('arg') is called, entropy from the passed seed
// is accumulated in a pool to help generate future seeds for the
// zero-argument form of Math.seedrandom, so entropy can be injected over
// time by calling seedrandom with explicit data repeatedly.
//
// On speed - This javascript implementation of Math.random() is about
// 3-10x slower than the built-in Math.random() because it is not native
// code, but this is typically fast enough anyway.  Seeding is more expensive,
// especially if you use auto-seeding.  Some details (timings on Chrome 4):
//
// Our Math.random()            - avg less than 0.002 milliseconds per call
// seedrandom('explicit')       - avg less than 0.5 milliseconds per call
// seedrandom('explicit', true) - avg less than 2 milliseconds per call
// seedrandom()                 - avg about 38 milliseconds per call
//
// LICENSE (BSD):
//
// Copyright 2010 David Bau, all rights reserved.
//
// Redistribution and use in source and binary forms, with or without
// modification, are permitted provided that the following conditions are met:
// 
//   1. Redistributions of source code must retain the above copyright
//      notice, this list of conditions and the following disclaimer.
//
//   2. Redistributions in binary form must reproduce the above copyright
//      notice, this list of conditions and the following disclaimer in the
//      documentation and/or other materials provided with the distribution.
// 
//   3. Neither the name of this module nor the names of its contributors may
//      be used to endorse or promote products derived from this software
//      without specific prior written permission.
// 
// THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
// "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
// LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
// A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
// OWNER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
// SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
// LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
// DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
// THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
// (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
// OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.
//
/**
 * All code is in an anonymous closure to keep the global namespace clean.
 *
 * @param {number=} overflow 
 * @param {number=} startdenom
 */
(function (pool, math, width, chunks, significance, overflow, startdenom) {


//
// seedrandom()
// This is the seedrandom function described above.
//
math['seedrandom'] = function seedrandom(seed, use_entropy) {
  var key = [];
  var arc4;

  // Flatten the seed string or build one from local entropy if needed.
  seed = mixkey(flatten(
    use_entropy ? [seed, pool] :
    arguments.length ? seed :
    [new Date().getTime(), pool, window], 3), key);

  // Use the seed to initialize an ARC4 generator.
  arc4 = new ARC4(key);

  // Mix the randomness into accumulated entropy.
  mixkey(arc4.S, pool);

  // Override Math.random

  // This function returns a random double in [0, 1) that contains
  // randomness in every bit of the mantissa of the IEEE 754 value.

  math['random'] = function random() {  // Closure to return a random double:
    var n = arc4.g(chunks);             // Start with a numerator n < 2 ^ 48
    var d = startdenom;                 //   and denominator d = 2 ^ 48.
    var x = 0;                          //   and no 'extra last byte'.
    while (n < significance) {          // Fill up all significant digits by
      n = (n + x) * width;              //   shifting numerator and
      d *= width;                       //   denominator and generating a
      x = arc4.g(1);                    //   new least-significant-byte.
    }
    while (n >= overflow) {             // To avoid rounding up, before adding
      n /= 2;                           //   last byte, shift everything
      d /= 2;                           //   right using integer math until
      x >>>= 1;                         //   we have exactly the desired bits.
    }
    return (n + x) / d;                 // Form the number within [0, 1).
  };

  // Return the seed that was used
  return seed;
};

//
// ARC4
//
// An ARC4 implementation.  The constructor takes a key in the form of
// an array of at most (width) integers that should be 0 <= x < (width).
//
// The g(count) method returns a pseudorandom integer that concatenates
// the next (count) outputs from ARC4.  Its return value is a number x
// that is in the range 0 <= x < (width ^ count).
//
/** @constructor */
function ARC4(key) {
  var t, u, me = this, keylen = key.length;
  var i = 0, j = me.i = me.j = me.m = 0;
  me.S = [];
  me.c = [];

  // The empty key [] is treated as [0].
  if (!keylen) { key = [keylen++]; }

  // Set up S using the standard key scheduling algorithm.
  while (i < width) { me.S[i] = i++; }
  for (i = 0; i < width; i++) {
    t = me.S[i];
    j = lowbits(j + t + key[i % keylen]);
    u = me.S[j];
    me.S[i] = u;
    me.S[j] = t;
  }

  // The "g" method returns the next (count) outputs as one number.
  me.g = function getnext(count) {
    var s = me.S;
    var i = lowbits(me.i + 1); var t = s[i];
    var j = lowbits(me.j + t); var u = s[j];
    s[i] = u;
    s[j] = t;
    var r = s[lowbits(t + u)];
    while (--count) {
      i = lowbits(i + 1); t = s[i];
      j = lowbits(j + t); u = s[j];
      s[i] = u;
      s[j] = t;
      r = r * width + s[lowbits(t + u)];
    }
    me.i = i;
    me.j = j;
    return r;
  };
  // For robust unpredictability discard an initial batch of values.
  // See http://www.rsa.com/rsalabs/node.asp?id=2009
  me.g(width);
}

//
// flatten()
// Converts an object tree to nested arrays of strings.
//
/** @param {Object=} result 
  * @param {string=} prop
  * @param {string=} typ */
function flatten(obj, depth, result, prop, typ) {
  result = [];
  typ = typeof(obj);
  if (depth && typ == 'object') {
    for (prop in obj) {
      if (prop.indexOf('S') < 5) {    // Avoid FF3 bug (local/sessionStorage)
        try { result.push(flatten(obj[prop], depth - 1)); } catch (e) {}
      }
    }
  }
  return (result.length ? result : obj + (typ != 'string' ? '\0' : ''));
}

//
// mixkey()
// Mixes a string seed into a key that is an array of integers, and
// returns a shortened string seed that is equivalent to the result key.
//
/** @param {number=} smear 
  * @param {number=} j */
function mixkey(seed, key, smear, j) {
  seed += '';                         // Ensure the seed is a string
  smear = 0;
  for (j = 0; j < seed.length; j++) {
    key[lowbits(j)] =
      lowbits((smear ^= key[lowbits(j)] * 19) + seed.charCodeAt(j));
  }
  seed = '';
  for (j in key) { seed += String.fromCharCode(key[j]); }
  return seed;
}

//
// lowbits()
// A quick "n mod width" for width a power of 2.
//
function lowbits(n) { return n & (width - 1); }

//
// The following constants are related to IEEE 754 limits.
//
startdenom = math.pow(width, chunks);
significance = math.pow(2, significance);
overflow = significance * 2;

//
// When seedrandom.js is loaded, we immediately mix a few bits
// from the built-in RNG into the entropy pool.  Because we do
// not want to intefere with determinstic PRNG state later,
// seedrandom will not call math.random on its own again after
// initialization.
//
mixkey(math.random(), pool);

// End anonymous scope, and pass initial values.
})(
  [],   // pool: entropy pool starts empty
  Math, // math: package containing random, pow, and seedrandom
  256,  // width: each RC4 output is 0 <= x < 256
  6,    // chunks: at least six RC4 outputs for each double
  52    // significance: there are 52 significant digits in a double
);


==> sfig/internal/sfig.js <==
// sfig: SVG/Javascript-based library for creating presentation/figures.
// This file contains all the core utilities needed to run fig.
// @author Percy Liang

var sfig = {}; // Namespace of public members.
var sfig_ = {}; // Namespace of private members.

// for node.js: make sfig and sfig_ accessible by everyone.
if (typeof global != 'undefined') {
  global.sfig = sfig;
  global.sfig_ = sfig_;
  sfig.serverSide = true;
} else {
  sfig.serverSide = false;
  require = function() { }  // Do nothing
}

////////////////////////////////////////////////////////////
// Default parameters which can be overridden.

sfig.homePage = 'http://github.com/percyliang/sfig';
sfig.version = '1.1';
sfig.defaultStrokeWidth = 1;
sfig.defaultStrokeColor = 'black';
sfig.defaultFillColor = 'none';
sfig.defaultBgColor = 'white';
sfig.defaultExplanationScale = 0.8;  // When popup an explanation, make a bit smaller.

sfig.enableMath = true;  // Whether to render LaTeX math using MathJax.
sfig.enableAnimations = true;  // Whether to allow animations.
sfig.enableTiming = false;  // Enable to see how long it takes to render.
sfig.enableProfiling = false;  // Enable to see where CPU is being spent.
sfig.enableMouseWheel = true;  // Whether allow mouse wheel to scroll

// In SVG, down is increasing y (sfig.serverSide = false)
// In Metapost, down is increasing y (sfig.serverSide = true).
if (!sfig.serverSide) sfig.downSign = 1;  // SVG
else sfig.downSign = -1;  // Metapost
sfig.up = function(x) { return -x * sfig.downSign; };
sfig.down = function(x) { return x * sfig.downSign; };

////////////////////////////////////////////////////////////
// Simple functions

(function() {
  // Usage: importMethods(this)
  // Will import all the necessary methods into the namespace.
  sfig.importMethods = function(target, names) {
    names.forEach(function(name) {
      var method = sfig[name];
      if (method == null) sfig.throwException('Can\'t import '+name+' because it doesn\'t exist');
      target[name] = method;
    });
  }

  // Import everything in sfig.
  sfig.importAllMethods = function(target) {
    for (var name in sfig) {
      if (name == "Image") continue;  // Conflicts with the Image object.
      target[name] = sfig[name];
    }
  }

  // Usage: someFunction(3, 4, _)
  // Ignored if in function arguments.  Useful as the final argument so all
  // real arguments can have a trailing comma (easier to shuffle things
  // around).
  sfig._ = {'IGNORED' : true};

  // Recursively remove the IGNORE object from x.
  // [_, 3, [5, _]] => [3, [5]]
  sfig_.removeIgnoreObject = function(x) {
    if (x instanceof Array) {
      var newx = [];
      for (var i = 0; i < x.length; i++) {
        if (x[i] == _) continue;
        newx.push(sfig_.removeIgnoreObject(x[i]));
      }
      return newx;
    }
    return x;
  }

  // Usage: let(x = 4, y = 5)
  // Allows definitions in the middle of function calls.
  sfig.let = function() { return _; }

  // Concatenate strings
  sfig.cat = function() { return sfig_.removeIgnoreObject(Array.prototype.slice.call(arguments)).join(''); }

  var arrowCursor = '';
  sfig.defaultCursor = arrowCursor;
  sfig.setArrowCursor = function() {  // Arrow
    document.documentElement.style.cursor = arrowCursor;
  }
  sfig.setPointerCursor = function() {  // Hand
    document.documentElement.style.cursor = 'pointer';
  }
  sfig.resetCursor = function() {
    document.documentElement.style.cursor = sfig.defaultCursor;
  }
  sfig.isCursorHidden = function() {
    return document.documentElement.style.cursor == 'none';
  }
  sfig.hideCursor = function() {
    document.documentElement.style.cursor = 'none';
  }
  sfig.setLaserPointerCursor = function() {  // Change default cursor
    if (sfig.serverSide) return;
    sfig.defaultCursor = 'url("'+sfig.getInternalDir()+'/../images/red-dot.png"), auto';
    sfig.resetCursor();
  }

  sfig.identity = function(x) { return x; };

  sfig.isNumber = function(x) { return typeof(x) == 'number'; }
  sfig.isString = function(x) { return typeof(x) == 'string'; }
  sfig.isFunction = function(x) { return typeof(x) == 'function'; }

  sfig.isUpperCase = function(x) {
    for (var i = 0; i < x.length; i++)
      if (!(x[i] >= 'A' && x[i] <= 'Z'))
        return false;
    return true;
  }
  sfig.smallCaps = function(s) {
    return s.toUpperCase();  // For now, the best we can do because s could be embedded in math.
    /*var t = '';
    for (var i = 0; i < s.length; i++)
      t += sfig.isUpperCase(s[i]) ? s[i] : s[i].toUpperCase().fontsize('smaller');
    return t;*/
  }

  // Shorthand methods for debugging
  sfig.L = function() {
    if (arguments.length == 1)
      console.log(arguments[0]);
    else
      console.log(arguments);
  }
  sfig.S = function(x) {
    if (x instanceof SVGRect) return sfig_.rectToString(x);
    if (x instanceof SVGMatrix) return 'matrix('+[x.a, x.b, x.c, x.d, x.e, x.f].join(' ')+')';
    if (x instanceof sfig.Block) return x.toString(true);
    if (x instanceof sfig.Thunk) return x.get();
    if (x instanceof Array) return x.map(S);
    return x;
  }
})();

////////////////////////////////////////////////////////////
// Generic utility functions.

(function() {
  var PropertyChanger = sfig.PropertyChanger = function(name, operation) {
    this.name = name;
    this.operation = operation;
  }
  PropertyChanger.prototype.toString = function() {
    return 'PropertyChanger[' + this.name + ']';
  }

  sfig.pause = function(n) {
    if (n == null) n = 1;
    return new sfig.PropertyChanger('pause('+n+')', function(env) {
      env.showLevel = env.showLevel.add(n);
    });
  }

  sfig.showLevel = function(n) {
    return new sfig.PropertyChanger('showLevel('+n+')', function(env) {
      env.showLevel = n;
    });
  }

  // Arguments which are not Blocks, but are kept in tact during standarization.
  sfig.AuxiliaryInfo = function() { }

  sfig.throwException = function(message) {
    console.log(new Error().stack); 
    throw message;
  }

  // Standardize arguments.  sfig functions that take a tree of Blocks are
  // sometimes passed with _'s and raw strings.  Remove all instances of _, and
  // make sure every item is either an Block, a PropertyChanger, AuxiliaryInfo, or
  // an array of these things.
  sfig.std = function(item) {
    if (item == null) { sfig.throwException('Null not allowed'); }
    if (item instanceof Function) sfig.throwException('Function not allowed (did you mean to call it?): '+item);
    if (item instanceof sfig.Thunk) sfig.throwException('Thunk not allowed: '+item);
    if (item instanceof sfig.Block) return item;
    if (item instanceof sfig.AuxiliaryInfo) return item;
    if (item instanceof sfig.PropertyChanger) return item;
    if (typeof HTMLElement != 'undefined' && item instanceof HTMLElement) return sfig.text(item);
    var type = typeof(item);
    if (type == 'string') return sfig.text(item);
    if (type == 'number') return sfig.text(''+item);  // Convert strings and numbers to text
    if (item.length != null) {  // Array and Arguments
      var newList = [];
      for (var i = 0; i < item.length; i++) {
        var x = item[i];
        if (x == sfig._) continue;
        newList.push(sfig.std(x));
      }
      return newList;
    }
    console.log(item);
    sfig.throwException('Invalid: ' + item);
  }

  sfig_.javascriptEscape = function(s) { return '\'' + s.replace(/'/g, '\\\'') + '\''; }

  // Create an element with the desired attributes.
  sfig_.newElem = function(type) {
    if (typeof document == 'undefined') return null;  // Happens on server side
    return document.createElement(type);
  }
  sfig_.svgns = 'http://www.w3.org/2000/svg';
  sfig_.newSvgElem = function(type) {
    if (typeof document == 'undefined') return null;  // Happens on server side
    return document.createElementNS(sfig_.svgns, type);
  }
  sfig_.newSvg = function() {
    return sfig_.newSvgElem('svg', {
      id: 'svg',
      xmlns: sfig_.svgns,
      version: '1.1'
    });
  }

  sfig_.mergeInto = function(target, source) {
    for (var key in source) target[key] = source[key];
    return target;
  }

  sfig_.rectToString = function(r) { return r.x+','+r.y+';'+r.width+'x'+r.height; }
  sfig_.svg = sfig_.newSvg();

  sfig_.robustMin = function(a, b) {
    if (a == null) return b;
    if (b == null) return a;
    return Math.min(a, b);
  }

  sfig_.robustMax = function(a, b) {
    if (a == null) return b;
    if (b == null) return a;
    return Math.max(a, b);
  }

  sfig_.shiftMatrix = function(xshift, yshift) {
    var ctm = sfig_.svg.createSVGMatrix();
    ctm.e = xshift;
    ctm.f = yshift;
    return ctm;
  }

  sfig_.scaleMatrix = function(xscale, yscale) {
    var ctm = sfig_.svg.createSVGMatrix();
    ctm.a = xscale;
    ctm.d = yscale;
    return ctm;
  }

  sfig_.translateElem = function(elem, x, y) {
    var transformed = sfig_.newSvgElem('g');
    transformed.setAttribute('transform', 'translate('+x+','+y+')');
    transformed.appendChild(elem);
    return transformed;
  }

  // x is either already an HTMLElement or a string which is to be parsed as such
  sfig_.ensureHTMLElement = function(x) {
    if (x instanceof HTMLElement) return x;
    var div = sfig_.newElem('div');
    div.innerHTML = x;
    return div;
  }

  sfig_.addTooltipToElem = function(elem, str) {
    var title = sfig_.newSvgElem('title');
    title.textContent = str;
    elem.appendChild(title);
    return elem;
  }

  var codeToKey = {
    8 : 'backspace',
    9 : 'tab',
    10 : 'enter',
    13 : 'enter',
    27 : 'escape',
    32 : 'space',
    33 : 'page_up',
    34 : 'page_down',
    35 : 'end',
    36 : 'home',
    37 : 'left',
    38 : 'up',
    39 : 'right',
    40 : 'down',
    191: '/'
  };
  sfig_.eventToKey = function(event) {
    var key = '';
    if (event.ctrlKey) key += '-ctrl';
    if (event.altKey) key += '-alt';
    if (event.shiftKey) key += '-shift';
    var code = event.charCode || event.keyCode;
    key += '-' + (codeToKey[code] || String.fromCharCode(code).toLowerCase());
    key = key.substring(1);
    return key;
  }

  // Creates subarrays dynamically as necessary.

  // Append |value| to the list vector[i].
  sfig_.vectorPushInto = function(vector, i, value) {
    if (!vector[i]) vector[i] = [];
    vector[i].push(value);
  }

  // Append |value| to the list matrix[r][c].
  sfig_.matrixPushInto = function(matrix, r, c, value) {
    var row = matrix[r];
    if (row == null) row = matrix[r] = [];
    if (!row[c]) row[c] = [];
    row[c].push(value);
  }

  // Set matrix[r][c] to |value|.
  sfig_.matrixSetValue = function(matrix, r, c, value) {
    var row = matrix[r];
    if (row == null) row = matrix[r] = [];
    row[c] = value;
  }

  // Return a function that dispatches to |func| with |arg| as the first argument.
  sfig_.funcPrependArg = function(func, arg) {
    return function(x) { return func(arg, x); }
  }

  // Note: assume |func| takes a callback.  Inject end timing code before the callback.
  sfig_.measureTime = function(name, func, callback) {
    var startTime, endTime;
    if (sfig.enableTiming) startTime = new Date().getTime();
    if (sfig.enableProfiling) console.profile([name]);
    func(function() {
      if (sfig.enableProfiling) console.profileEnd();
      if (sfig.enableTiming) endTime = new Date().getTime();
      if (sfig.enableTiming) console.log(name + ' time: '+(endTime-startTime));
      callback();
    });
  }
  sfig_.performOperation = function(name, func, callback) {
    if (sfig.enableProfiling || sfig.enableTiming)
      sfig_.measureTime(name, func, callback);
    else
      func(callback);
  }

  sfig_.inheritsFrom = function(className, childClass, parentClass) {
    if (parentClass != Object) {
      childClass.prototype = new parentClass();
      childClass.prototype.constructor = parentClass;

      // Copy defaults
      childClass.defaults = new sfig.Properties();
      if (parentClass.defaults != null)
        childClass.defaults.from(parentClass.defaults, true);
    }
    childClass.prototype.className = className;
    childClass.prototype.myClass = childClass;
  }

  sfig_.atan2Degrees = function(y, x) { return (Math.atan2(y, x) * 180 / Math.PI + 360) % 360; }
  sfig_.cosDegrees = function(angle) { return Math.cos(angle / 180 * Math.PI); }
  sfig_.sinDegrees = function(angle) { return Math.sin(angle / 180 * Math.PI); }

  sfig_.rotateDegrees = function(p, angle) {
    var cos = sfig_.cosDegrees(angle);
    var sin = sfig_.sinDegrees(angle);
    var x = p[0], y = p[1];
    return [x * cos + y * sin, y * cos - x * sin];
  }

  // Make sure angle is in the range [0, 360)
  sfig_.stdDegrees = function(angle) {
    if (angle < 0) return 360 - (-angle % 360);
    return angle % 360;
  }

  // Input: '#a=b'
  // Output: {'a': 'b'}
  sfig_.parseUrlParams = function(href) {
    var params = {};
    var items = href.split(/[#&]/);
    for (var i = 1; i < items.length; i++) {
      var pair = items[i].split(/=/);
      params[pair[0]] = decodeURIComponent(pair[1]);
    }
    return params;
  }

  // Input: {'a': 'b'}
  // Output: '#a=b'
  sfig_.serializeUrlParams = function(params) {
    var str = '';
    var first = true;
    for (var name in params) {
      if (params[name] == null) continue;
      str += (first ? '#' : '&') + name + '=' + encodeURIComponent(params[name]);
      first = false;
    }
    return str;
  }

  sfig_.urlParams = {};

  sfig_.parseUrlParamsFromLocation = function() {
    sfig_.urlHash = window.location.hash;
    sfig_.urlParams = sfig_.parseUrlParams(sfig_.urlHash);
  }
  sfig_.serializeUrlParamsToLocation = function() {
    sfig_.urlHash = sfig_.serializeUrlParams(sfig_.urlParams);
    window.location.hash = sfig_.urlHash;
  }

  // Set the display mode, reloading the page if necessary.
  // Return whether we changed anything.
  sfig_.setDisplayMode = function(newMode) {
    if (sfig_.urlParams.mode != newMode) {
      sfig_.urlParams.mode = newMode;
      sfig_.serializeUrlParamsToLocation();
      window.location.reload();
      return true;
    }
    return false;
  }
  sfig_.getDisplayMode = function() { return sfig_.urlParams.mode; }
  sfig_.DISPLAYMODE_DEFAULT = null;
  sfig_.DISPLAYMODE_FULLSCREEN = 'fullScreen';
  sfig_.DISPLAYMODE_OUTLINE = 'outline';
  sfig_.DISPLAYMODE_PRINT1PP = 'print1pp';
  sfig_.DISPLAYMODE_PRINT6PP = 'print6pp';
  sfig_.DISPLAYMODES_PRINT = [sfig_.DISPLAYMODE_PRINT1PP, sfig_.DISPLAYMODE_PRINT6PP];
})();

////////////////////////////////////////////////////////////
// Thunk: encapsulated a computation.
// Either consists of
//   - value [primitive value]
//   - func, args [depends on other Thunks] (can still have cached value)

(function() {
  // Usage: don't call this function directly.
  // When we call .get() on a thunk, we either get the value or func(args)
  var Thunk = sfig.Thunk = function() {
    this.usedBy = []; // Thunks that use this
  }

  Thunk.prototype.toString = function() {
    if (this.func != null)
      return this.name + '(' + this.args.map(function(arg) { return arg.toString(); }).join(',') + ')';
    else
      return (this.name != null ? this.name + '=' : '') + this.value;
  }

  Thunk.prototype.log = function(name) {
    if (name != null) this.name = name;
    this.hookFunc = function(name, value) { console.log('thunk', name, value); };
    return this;
  }

  Thunk.prototype.exists = function() { return this.value != null || this.func != null; }

  // If value exists, return it.
  // Otherwise, recursively compute it and cache it.
  Thunk.prototype.get = function() {
    // Compute value if it doesn't exist.
    if (this.value == null && this.func != null) {
      this.value = this.func.apply(null, this.args.map(function(arg) { return arg.get(); }));
      if (this.value instanceof sfig.Thunk) sfig.throwException('Value is thunk: '+this.value);
      if (this.hookFunc != null) this.hookFunc(this.name, this.value);
    }
    return this.value;
  }

  // Set the value to the desired value.
  Thunk.prototype.set = function(newValue) {
    this.invalidate();

    // If function, remove dependendence on arguments anymore.
    if (this.func != null) {
      var self = this;
      this.args.forEach(function(arg) {
        var i = arg.usedBy.indexOf(self);
        if (i == -1) sfig.throwException('Inconsistent state');
        arg.usedBy.splice(i, 1);
      });
    }

    // Set new value
    if (newValue instanceof sfig.Thunk) {
      // Depend on newValue *by reference*
      this.func = sfig.identity;
      this.args = [newValue];
      newValue.usedBy.push(this);
    } else {
      this.func = null;
      this.args = null;
      this.value = newValue;
    }

    return this;
  }

  Thunk.prototype.invalidate = function() {
    if (this.value == null) return;  // Already invalidated
    this.value = null;
    this.usedBy.forEach(function(client) { client.invalidate(); });
  }

  Thunk.prototype.getOrElse = function(defaultValue) {
    var value = this.get();
    if (value == null) return defaultValue;
    return value;
  }

  Thunk.prototype.getOrDie = function() {
    var value = this.get();
    if (value == null) sfig.throwException('Null value from '+this+' (maybe not available if Block isn\'t rendered yet)');
    return value;
  }

  Thunk.prototype.getNonnegativeOrDie = function() {
    var value = this.getOrDie();
    if (!(value >= 0)) sfig.throwException('Negative value from '+this+': '+value);
    return value;
  }

  sfig.tconstant = function(value) {
    var thunk = new Thunk();
    thunk.value = value;
    return thunk;
  }

  sfig.tvalue = function(name, value) {
    if (value instanceof Thunk) sfig.throwException('Value can\'t be thunk: '+value);
    var thunk = new Thunk();
    thunk.name = name;
    thunk.value = value;
    return thunk;
  }

  var tfunc = sfig.tfunc = function(name, func, args) {
    var thunk = new Thunk();
    thunk.name = name;
    thunk.func = func;
    thunk.args = [];
    for (var i = 0; i < args.length; i++) {
      var x = args[i];
      if (!(x instanceof sfig.Thunk)) x = sfig.tconstant(x); // Ensure thunk
      thunk.args[i] = x;
      x.usedBy.push(thunk);
    }
    return thunk;
  }

  var orElse = function(a, b) { return a != null ? a : b; }
  var andThen = function(a, b) { return a != null ? b : null; }

  Thunk.prototype.orElse = function(x) { return tfunc('orElse', orElse, [this, x]); }
  Thunk.prototype.andThen = function(x) { return tfunc('andThen', andThen, [this, x]); }

  var charAtOrLast = function(str, i, x) { return str != null && i != null ? (i < str.length ? str[i] : str[str.length-1]) : x; }
  Thunk.prototype.charAtOrLast = function(i, x) { return tfunc('charAtOrLast', charAtOrLast, [this, i, x]); }

  var apply = function(x, f) { return x == null || f == null ? null : f(x); }
  Thunk.prototype.apply = function(f) { return tfunc('apply', apply, [this, f]); }

  // Can override if needed.
  Thunk.abs = function(a) { return Math.abs(a); }
  Thunk.add = function(a, b) { return a == null || b == null ? null : a + b; }
  Thunk.sub = function(a, b) { return a == null || b == null ? null : a - b; }
  Thunk.mul = function(a, b) { return a == null || b == null ? null : a * b; }
  Thunk.div = function(a, b) { return a == null || b == null ? null : a / b; }
  Thunk.min = sfig_.robustMin;
  Thunk.max = sfig_.robustMax;
  Thunk.and = function(a, b) { return a && b; }
  Thunk.or = function(a, b) { return a || b; }
  Thunk.not = function(a) { return !a; }
  Thunk.cond = function(test, a, b) { return test ? a : b; } // Note: in Javascript, null, false, 0, '' are all false

  Thunk.addHalf = function(a, b) { return a == null || b == null ? null : a + b/2; }
  Thunk.up = function(a, b) { return a == null || b == null ? null : a - b * sfig.downSign; }
  Thunk.down = function(a, b) { return a == null || b == null ? null : a + b * sfig.downSign; }
  Thunk.downHalf = function(a, b) { return a == null || b == null ? null : a + b/2 * sfig.downSign; }

  Thunk.prototype.abs = function() { return tfunc('abs', Thunk.abs, [this]); }
  Thunk.prototype.add = function(x) { return tfunc('add', Thunk.add, [this, x]); }
  Thunk.prototype.sub = function(x) { return tfunc('sub', Thunk.sub, [this, x]); }
  Thunk.prototype.mul = function(x) { return tfunc('mul', Thunk.mul, [this, x]); }
  Thunk.prototype.div = function(x) { return tfunc('div', Thunk.div, [this, x]); }
  Thunk.prototype.min = function(x) { return tfunc('min', Thunk.min, [this, x]); }
  Thunk.prototype.max = function(x) { return tfunc('max', Thunk.max, [this, x]); }
  Thunk.prototype.and = function(x) { return tfunc('and', Thunk.and, [this, x]); }
  Thunk.prototype.or = function(x) { return tfunc('or', Thunk.or, [this, x]); }
  Thunk.prototype.not = function() { return tfunc('not', Thunk.not, [this]); }
  Thunk.prototype.cond = function(a, b) { return tfunc('not', Thunk.cond, [this, a, b]); }
  Thunk.prototype.up = function(x) { return tfunc('up', Thunk.up, [this, x]); }
  Thunk.prototype.down = function(x) { return tfunc('down', Thunk.down, [this, x]); }
})();

////////////////////////////////////////////////////////////
// Properties: The base class for all high-level objects.
(function() {
  var Properties = sfig.Properties = function() {
    // Mapping from property name to a Thunk representing the value
    this.properties = {};
    if (this.myClass.defaults != null) this.from(this.myClass.defaults, true);
  }
  sfig_.inheritsFrom('Properties', Properties, Object);

  // Copy properties of |source| to |this| by value.
  // get = false -> copy by reference
  // get = true -> copy by value
  Properties.prototype.from = function(source, get) {
    for (var name in source.properties) {
      var value = source.getProperty(name);
      if (get) value = value.get();
      this.setProperty(name, value);
    }
    return this;
  }

  Properties.prototype.setEnd = function(block) {
    if (this.end != null) sfig.throwException(this+' already has end: '+this.end+', but tried to set to '+block);
    this.end = block;
  }

  // Get the property (returns a Thunk); create it it doesn't exist.
  Properties.prototype.getProperty = function(name) {
    var v = this.properties[name];
    if (v == null) v = this.properties[name] = sfig.tvalue(name, null);
    return v;
  }

  // Set the property to a new value (either constant or thunk).
  Properties.prototype.setProperty = function(name, newValue) {
    var v = this.properties[name];
    if (v == null) v = this.properties[name] = sfig.tvalue(name, null);
    if (newValue == null) sfig.throwException('Can\'t set '+name+' to null');
    v.set(newValue);
    return this;
  }

  Properties.prototype.toString = function(recurse) {
    var str = this.className;
    for (var name in this.properties) {
      var value = this.properties[name];
      if (value.value != null) str += ',' + name + '=' + value.value;
    }
    return str;
  }

  // Add property with given name to the given class |constructor|.
  sfig_.addProperty = function(constructor, name, defaultValue, description) {
    if (arguments.length != 4) sfig.throwException('Wrong number of arguments: '+Array.prototype.slice.call(arguments));
    if (defaultValue != null) constructor.defaults.setProperty(name, defaultValue);

    if (constructor.prototype[name]) sfig.throwException(constructor.prototype.className+' already has property '+name);
    constructor.prototype[name] = function(newValue) {
      if (arguments.length == 0) {
        return this.getProperty(name);
      } else if (arguments.length == 1) {
        return this.setProperty(name, newValue);
      } else
        sfig.throwException('Wrong number of arguments to '+name+': '+Array.prototype.slice.call(arguments));
    }
  }

  // Add property with given name to the given class |constructor|.
  sfig_.addMapProperty = function(constructor, name, defaultValue, description) {
    if (arguments.length != 4) sfig.throwException('Wrong number of arguments: '+Array.prototype.slice.call(arguments));
    if (defaultValue != null) constructor.defaults.setProperty(name, defaultValue);

    if (constructor.prototype[name]) sfig.throwException(constructor.prototype.className+' already has property '+name);
    constructor.prototype[name] = function(key, newValue) {
      if (arguments.length == 0) {
        return this.getProperty(name);
      } else if (arguments.length == 2) {
        var map = this.getProperty(name).get();
        if (map == null) map = {};
        map[key] = newValue;
        return this.setProperty(name, map);
      } else {
        sfig.throwException('Wrong number of arguments to '+name+': '+Array.prototype.slice.call(arguments));
      }
    }
  }

  // Add property with given names to the given class |constructor|.
  // |name| is a pair property (e.g., shift) which modifies the same variables as |name1| and |name2|.
  sfig_.addPairProperty = function(constructor, name, name1, name2, defaultValue1, defaultValue2, description) {
    if (arguments.length != 7) sfig.throwException('Wrong number of arguments: '+Array.prototype.slice.call(arguments));
    if (constructor.prototype[name]) sfig.throwException(constructor.prototype.className+' already has property '+name);
    if (constructor.prototype[name1]) sfig.throwException(constructor.prototype.className+' already has property '+name1);
    if (constructor.prototype[name2]) sfig.throwException(constructor.prototype.className+' already has property '+name2);

    if (defaultValue1 != null) constructor.defaults.setProperty(name1, defaultValue1);
    if (defaultValue2 != null) constructor.defaults.setProperty(name2, defaultValue2);

    constructor.prototype[name] = function(newValue1, newValue2) {
      if (arguments.length == 0) { // Getter
        return [this.getProperty(name1), this.getProperty(name2)];
      } else if (arguments.length == 1) {  // Setter ...property(2)
        return this.setProperty(name1, newValue1) && this.setProperty(name2, newValue1);
      } else if (arguments.length == 2) { // Setter ...property(2, 3)
        return this.setProperty(name1, newValue1) && this.setProperty(name2, newValue2);
      } else {
        sfig.throwException('Wrong number of arguments to '+name+': '+Array.prototype.slice.call(arguments));
      }
    }
    constructor.prototype[name1] = function(newValue1) {
      if (arguments.length == 0) { // Getter
        return this.getProperty(name1);
      } else if (arguments.length == 1) { // Setter
        return this.setProperty(name1, newValue1);
      } else {
        sfig.throwException('Wrong number of arguments to '+name+': '+Array.prototype.slice.call(arguments));
      }
    }
    constructor.prototype[name2] = function(newValue2) {
      if (arguments.length == 0) { // Getter
        return this.getProperty(name2);
      } else if (arguments.length == 1) { // Setter
        return this.setProperty(name2, newValue2);
      } else {
        sfig.throwException('Wrong number of arguments to '+name2+': '+arguments);
      }
    }
  }

  // Add a read-only property which is only available after .
  sfig_.addDerivedProperty = function(constructor, name, func, argNames, description) {
    if (constructor.prototype[name]) sfig.throwException(constructor.prototype.className+' already has property '+name);
    constructor.prototype[name] = function() {
      if (arguments.length != 0)
        sfig.throwException('Derived property '+name+' is read-only, unable to set to '+Array.prototype.slice.call(arguments));
      var v = this.properties[name];
      if (v == null) {
        // Compute and cache the result.
        var self = this;
        v = this.properties[name] = sfig.tfunc(name, func, argNames.map(function(argName) { return self[argName](); }));
      }
      return v;
    }
  }

  sfig_.removeProperty = function(constructor, name) {
    if (!constructor.prototype[name]) sfig.throwException(constructor.prototype.className+' doesn\'t have property '+name);
    delete constructor.prototype[name];
  }
})();

////////////////////////////////////////////////////////////

(function() {
  // Stores the animation properties.
  var Animate = sfig.Animate = function() {
    Animate.prototype.constructor.call(this);
  }
  sfig_.inheritsFrom('Animate', Animate, sfig.Properties);

  // The Block is basic unit which we use to specify what is displayed.
  // One view is that it is essentially a tree of function calls,
  // which ultimately is rendered to produce SVG DOM elements.
  // A Block is in one of two stages:
  //   1) Construction and setting of properties.
  //   2) Rendering: sets initDependencies/children, elem/rendering properties, state (if root)
  var Block = sfig.Block = function() {
    Block.prototype.constructor.call(this);

    this.animate = new sfig.Animate();
    this.animate.setEnd(this);

    this.resetRender();
  };
  sfig_.inheritsFrom('Block', Block, sfig.Properties);

  Block.prototype.getRoot = function() {
    var block = this;
    while (block.parent != null) block = block.parent;
    return block;
  }

  // Go back to stage one (remove all rendering information).
  // TODO: quite possible that there's a memory leak with Thunks.
  Block.prototype.resetRender = function() {
    // Recurse.
    if (this.children != null)
      for (var i = 0; i < this.children.length; i++) this.children[i].resetRender();

    this.initDependencies = null;  // List of initial dependencies - these should be rendered first before children.
    this.children = null;  // List of sub-Blocks.
    this.parent = null;

    // Environment - properties might change for children via PropertyChangers
    this.env = {};
    this.env.showLevel = this.showLevel();

    // When this object is rendered, set to the corresponding DOM element
    // (e.g., SVG <g></g>).
    this.getBlocksVisited = null;
    this.elem = null;
    this.hasAnimation = null;  // Whether there are any animations
    this.bboxIsSet = null;

    // Only applicable for the top node
    if (this.state) {
      this.state.animateBlocks = [];
      this.state.showBlocks = [];
      this.state.hideBlocks = [];
    }
  }

  Block.prototype.ensureRendered = function() {
    if (this.elem == null) sfig.throwException('Not rendered yet: ' + this.toString(true));
  }

  Block.prototype.addInitDependency = function(item) {
    if (item instanceof sfig.Block) {
      this.initDependencies.push(item);
    } else {
      sfig.throwException('Invalid: '+item);
    }
  }

  Block.prototype.addChild = function(item) {
    if (item instanceof sfig.Block) {
      item.freeze();  // When child is added, its properties are frozen
      if (this.children == null) sfig.throwException('Children not initialized yet for '+item);
      this.children.push(item);
      if (item.parent != null) sfig.throwException('Already has parent, trying to give another: '+item);
      item.parent = this;
      if (!item.showLevel().exists()) {  // Only propagate to/from item if its level is specified
        // env -> item
        item.showLevel(this.env.showLevel);
        // item.env -> env
        this.env.showLevel = item.env.showLevel;
      }
    } else if (item instanceof sfig.PropertyChanger) {
      item.operation(this.env);
    } else {
      sfig.throwException('Invalid: '+item);
    }
  }

  // Take some of the salient properties from |source|.
  // Use case: |this| is an edge connected to the |source| node.
  Block.prototype.mimic = function(source) {
    this.showLevel(source.showLevel());
    this.hideLevel(source.hideLevel());
    this.orphan(source.orphan());
    return this;
  }

  // For all children, recursively take their appendices and add them as children.
  // The appendix feature allows one to add content locally and have it show up later (good for labels and dropdowns).
  Block.prototype.closeAppendices = function() {
    this.freeze();
    var self = this;
    function gather(block) {
      var appendix = block.appendix();
      if (appendix.get()) {
        self.addChild(sfig.std(appendix.get()));
        appendix.set(null);
      }
      block.children.forEach(gather);
    }
    gather(this);
    return this;
  }

  sfig_.addProperty(Block, 'id', null, 'Identifier of the slide');

  sfig_.addProperty(Animate, 'duration', '1s', 'Time to spend performing the animation');

  // DEPRECATED: because too slick and hard to support in metapost.
  sfig_.addProperty(Block, 'replace', null, 'Object to hide when this object is shown.');

  // Transforms
  [Block, Animate].forEach(function(constructor) {
    sfig_.addPairProperty(constructor, 'shift', 'xshift', 'yshift', null, null, 'Move object by this distance.');
    sfig_.addPairProperty(constructor, 'scale', 'xscale', 'yscale', null, null, 'Change size by this factor.');

    // shift(x, y) takes absolute positions (make the transformation (0, 0) => (x, y))
    // shiftBy(dx, dy) takes relative positions (dx value is amount to move right, dy value is amount to move down)
    if (sfig.downSign == 1) {
      // SVG
      constructor.prototype.shiftBy = constructor.prototype.shift;
      constructor.prototype.xshiftBy = constructor.prototype.xshift;
      constructor.prototype.yshiftBy = constructor.prototype.yshift;
    } else {
      // Metapost
      constructor.prototype.shiftBy = function(dx, dy) { return this.shift(dx, dy instanceof sfig.Thunk ? dy.mul(sfig.downSign) : dy * sfig.downSign); }
      constructor.prototype.xshiftBy = constructor.prototype.xshift;
      constructor.prototype.yshiftBy = function(dy) { return this.yshift(dy instanceof sfig.Thunk ? dy.mul(sfig.downSign) : dy * sfig.downSign); }
    }

    sfig_.addProperty(constructor, 'rotate', null, 'Number of degrees to rotate clockwise.');
    sfig_.addPairProperty(constructor, 'rotatePivot', 'xrotatePivot', 'yrotatePivot', null, null, 'Rotate around this point.');

    sfig_.addPairProperty(constructor, 'skew', 'xskew', 'yskew', null, null, 'Skew this number of degrees.');
    sfig_.addPairProperty(constructor, 'color', 'strokeColor', 'fillColor', null, null, 'Color of object.');
    sfig_.addPairProperty(constructor, 'opacity', 'strokeOpacity', 'fillOpacity', null, null, 'Opacity of object.');

    sfig_.addProperty(constructor, 'strokeWidth', null, 'How thick the stroke should be.');
  });

  // Style of stroke
  sfig_.addProperty(Block, 'strokeDasharray', null, 'List of dash lengths.');
  Block.prototype.dashed = function() { return this.strokeDasharray([5, 2]); }
  Block.prototype.dotted = function() { return this.strokeDasharray([1, 5]); }

  // Levels
  sfig_.addPairProperty(Block, 'level', 'showLevel', 'hideLevel', null, null, 'Levels at which this object is available.');
  Block.prototype.numLevels = function(n) { return this.hideLevel(this.showLevel().add(n)); } // How long to display this object

  sfig_.addProperty(Block, 'orphan', null, 'Orphans do not contribute to the bounding box of its parent.');
  sfig_.addPairProperty(Block, 'parentPivot', 'xparentPivot', 'yparentPivot', null, null, 'Pivot used by parent.');

  // Justify with respect to parent.
  sfig.parentCenter = function(block) { return sfig.std(block).xparentPivot(0); }
  sfig.parentLeft = function(block) { return sfig.std(block).xparentPivot(-1); }
  sfig.parentRight = function(block) { return sfig.std(block).xparentPivot(+1); }

  sfig_.addProperty(Block, 'cursor', null, 'What cursor to use when mouseover.');
  sfig_.addProperty(Block, 'tooltip', null, 'String to display when mouseover.');
  sfig_.addProperty(Block, 'onClick', null, 'Function to call when object is clicked.');
  sfig_.addProperty(Block, 'onDblclick', null, 'Function to call when object is double clicked.');
  sfig_.addProperty(Block, 'onMouseover', null, 'Function to call when mouse moves over object.');
  sfig_.addProperty(Block, 'onMouseout', null, 'Function to call when mouse moves out of object.');
  sfig_.addProperty(Block, 'onShow', null, 'Function to call when object is shown.');
  sfig_.addProperty(Block, 'onUpdateUrlParams', null, 'For top-level objects (slides), call when URL parameters are updated');

  // DEPRECATED
  sfig_.addMapProperty(Block, 'partOnClick', null, 'Function to call when part of the object is clicked.');
  sfig_.addMapProperty(Block, 'partTooltip', null, 'String to display when mouse goes over.');
  sfig_.addProperty(Block, 'appendix', null, 'Block which will be added in a big Overlay at the top-level.');

  // Rendered properties.
  // The bounding box of this object as perceived by the outside world
  // for purposes of layout (doesn't actually have to be the real bounding
  // box).
  sfig_.addPairProperty(Block, 'realDim', 'realWidth', 'realHeight', null, null, 'Dimensions of the actual rendered object');
  sfig_.addPairProperty(Block, 'leftTop', 'left', 'top', null, null, 'Top-left corner');
  sfig_.addDerivedProperty(Block, 'right', sfig.Thunk.add, ['left', 'realWidth'], 'Right coordinate');
  sfig_.addDerivedProperty(Block, 'bottom', sfig.Thunk.add, ['top', 'realHeight'], 'Bottom coordinate');
  sfig_.addDerivedProperty(Block, 'xmiddle', sfig.Thunk.addHalf, ['left', 'realWidth'], 'Middle x-coordinate');
  sfig_.addDerivedProperty(Block, 'ymiddle', sfig.Thunk.addHalf, ['top', 'realHeight'], 'Middle y-coordinate');

  Block.prototype.middle = function() { return [this.xmiddle(), this.ymiddle()]; }

  // Return the point of where a ray from the center leaving with given angle would intersect
  // the boundaries.  By default, assume rectangular boundaries.
  Block.prototype.clipPoint = function(angle) {
    // If there is a unique non-orphaned child, then delegate to that
    var c;
    for (var i = 0; i < this.children.length; i++) {
      if (this.children[i].orphan().get()) continue;
      if (c == null) c = i;
      else { c = null; break; }
    }
    if (c != null) return this.children[c].clipPoint(angle);

    /*var rotate = this.rotate().getOrElse(0);
    sfig.L(rotate);
    angle -= rotate;*/

    angle = sfig_.stdDegrees(angle);
    this.ensureRendered();
    var dx = sfig_.cosDegrees(angle);
    var dy = sfig_.sinDegrees(angle);
    var mx = (this.realWidth().get() - this.strokeWidth().getOrElse(sfig.defaultStrokeWidth)) / 2;
    var my = (this.realHeight().get() - this.strokeWidth().getOrElse(sfig.defaultStrokeWidth)) / 2;
    // Figure out which quadrant angle is in...
    //         270
    //     a3 ------ a4
    // 180 |          | 0
    //     a2 ------ a1
    //          90
    var a1 = sfig_.atan2Degrees(my, mx);
    var a2 = 180 - a1;
    var a3 = 180 + a1;
    var a4 = 360 - a1;
    if (angle >= a1 && angle < a2) { // Bottom
      dx *= Math.abs(my / dy);
      dy = my;
    } else if (angle >= a2 && angle < a3) { // Left
      dy *= Math.abs(mx / dx);
      dx = -mx;
    } else if (angle >= a3 && angle < a4) { // Top
      dx *= Math.abs(my / dy);
      dy = -my;
    } else {  // Right
      dy *= Math.abs(mx / dx);
      dx = mx;
    }

    // Rotate back
    //var result = sfig_.rotateDegrees([dx, dy], rotate);
    //dx = result[0], dy = result[1];

    return [this.left().get() + mx + dx, this.top().get() + my + dy];
  }

  Block.prototype.elemString = function() { return new XMLSerializer().serializeToString(this.elem); }

  // TODO: optimize (don't recurse if nothing to set)
  Block.prototype.setStrokeFillProperties = function(elem, direct) {
    if (elem.tagName == 'g') {
      // Recursively set properties
      for (var i = 0; i < elem.childElementCount; i++)
        this.setStrokeFillProperties(elem.childNodes[i], false);
    } else {
      var strokeColor = this.strokeColor().get();
      if (strokeColor == null && direct) strokeColor = sfig.defaultStrokeColor;  // Set default
      if (strokeColor != null) {
        if (elem.tagName == 'foreignObject') { // Need to handle foreignObject/div specially
          for (var i = 0; i < elem.childElementCount; i++)  // Modify underlying div
            elem.childNodes[i].style.color = strokeColor;
        } else {
          elem.style.stroke = strokeColor;
        }
      }

      var fillColor = this.fillColor().get();
      if (fillColor == null && direct) fillColor = sfig.defaultFillColor;  // Set default
      if (fillColor != null) elem.style.fill = fillColor;

      var strokeWidth = this.strokeWidth().get();
      if (strokeWidth == null && direct) strokeWidth = sfig.defaultStrokeWidth;  // Set default
      if (strokeWidth != null) elem.style.strokeWidth = strokeWidth;

      var strokeOpacity = this.strokeOpacity().get();
      if (strokeOpacity != null) elem.style.strokeOpacity = strokeOpacity;

      var strokeDasharray = this.strokeDasharray().get();
      if (strokeDasharray != null) elem.style.strokeDasharray = strokeDasharray.join(' ');

      var fillOpacity = this.fillOpacity().get();
      if (fillOpacity != null) elem.style.fillOpacity = fillOpacity;
    }
  }

  // Call this function when change properties of this Block and want to propagate to elem.
  Block.prototype.updateElem = function() {
    this.setStrokeFillProperties(this.elem, true);
    return this;
  }

  // Hacky: look inside the element to get the strokeWidth property
  function getStrokeWidth(elem) {
    if (elem.style.strokeWidth != '')
      return parseFloat(elem.style.strokeWidth); // Assume units are pixels
    if (elem.childElementCount == 1)
      return getStrokeWidth(elem.firstChild);
    return sfig.defaultStrokeWidth;
  }

  // Set this.elem to the rendered element and update all the bounding boxes recursively.
  Block.prototype.applyTransforms = function(state) {
    // Perform transforms (remember to update the bounding boxes recursively).
    var transforms = [];
    var ctm = sfig_.svg.createSVGMatrix();

    // Note: translate must come before scale to not affect the amount
    // translated.
    var xshift = this.xshift().getOrElse(0);
    var yshift = this.yshift().getOrElse(0);
    if (xshift != 0 || yshift != 0) {
      transforms.push('translate('+xshift+','+yshift+')');
      //ctm = sfig_.shiftMatrix(xshift, yshift);
      ctm.e = xshift;
      ctm.f = yshift;
    }

    var xscale = this.xscale().getOrElse(1);
    var yscale = this.yscale().getOrElse(1);
    if (xscale != 1 || yscale != 1) {
      transforms.push('scale('+xscale+','+yscale+')');
      //ctm = sfig_.scaleMatrix(xscale, yscale);
      ctm.a = xscale;
      ctm.d = yscale;
    }

    var rotate = this.rotate().getOrElse(0);
    if (rotate != 0) {
      transforms.push('rotate('+rotate+','+this.xrotatePivot().getOrElse(0)+','+this.yrotatePivot().getOrElse(0)+')');
      ctm = null;
    }

    var xskew = this.xskew().getOrElse(0);
    if (xskew != 0) {
      transforms.push('skewX('+xskew+')');
      ctm = null;
    }
    var yskew = this.yskew().getOrElse(0);
    if (yskew != 0) {
      transforms.push('skewY('+yskew+')');
      ctm = null;
    }

    if (transforms.length > 0)
      this.elem.setAttribute('transform', transforms.join(' '));

    state.svg.appendChild(this.elem);  // Need elements to be added before we can bounding box.

    // Compute bounding box if it doesn't already exist
    if (!this.bboxIsSet) {
      this.bboxIsSet = true;
      if (this.children.length == 0) {  // Base case
        var bbox = this.elem.getBBox();
        // By default, the bounding box does not include half of the stroke.
        // Adjust it so it includes the entire element.
        var s = getStrokeWidth(this.elem);
        this.left(bbox.x - s/2);
        this.top(bbox.y - s/2);
        this.realWidth(bbox.width + s);
        this.realHeight(bbox.height + s);
      } else {  // Recursive case
        var x0, y0, x1, y1;
        this.children.forEach(function(child) {
          if (child.elem == null) sfig.throwException('Child not rendered: '+child);
          if (!child.orphan().get()) {
            x0 = sfig_.robustMin(x0, child.left().get());
            y0 = sfig_.robustMin(y0, child.top().get());
            x1 = sfig_.robustMax(x1, child.right().get());
            y1 = sfig_.robustMax(y1, child.bottom().get());
          }
        });
        if (x0 != null) this.left(x0).top(y0).realWidth(x1-x0).realHeight(y1-y0);
        //sfig.L('update', this, x0, this.left().get());
      }
    }

    // Compute transformation from scratch
    if (ctm == null) {
      // Fix for Chrome 48 removing getTransformToElement
      // https://github.com/cpettitt/dagre-d3/issues/202
      SVGElement.prototype.getTransformToElement = SVGElement.prototype.getTransformToElement || function(elem) {
        return elem.getScreenCTM().inverse().multiply(this.getScreenCTM());
      };

      ctm = this.elem.getTransformToElement(state.svg);
      //sfig.L('compute transform from scratch', transforms.join(' '), S(ctm));
    }

    // Propagate the transformation down to the bounding boxes
    if (transforms.length > 0) this.updateBBox(ctm);

    //sfig.L(this.toString(), this.left().get(), this.realWidth().get(), this.xmiddle().get());
  }

  Block.prototype.updateBBox = function(ctm) {
    var x = this.left().get(), y = this.top().get(), width = this.realWidth().get(), height = this.realHeight().get();

    // Optimization: only have translate and scale, can solve simpler
    if (ctm.b == 0 && ctm.c == 0) {
      //sfig.L('updateBBox', this, this.left().get(), x * ctm.a + ctm.e);
      this.left(x * ctm.a + ctm.e);
      this.top(y * ctm.d + ctm.f);
      this.realWidth(width * ctm.a);
      this.realHeight(height * ctm.d);
    } else {
      // Because of rotations, need to compute where all the four corners go.
      var x0, y0, x1, y1;
      var p = sfig_.svg.createSVGPoint();
      [[0,0], [1,0], [0, 1], [1,1]].forEach(function(s) {
        p.x = x + width * s[0];
        p.y = y + height * s[1];
        p = p.matrixTransform(ctm);
        x0 = sfig_.robustMin(x0, p.x);
        y0 = sfig_.robustMin(y0, p.y);
        x1 = sfig_.robustMax(x1, p.x);
        y1 = sfig_.robustMax(y1, p.y);
      });

      if (x0 != null) this.left(x0).top(y0).realWidth(x1-x0).realHeight(y1-y0);
    }

    // Recurse
    for (var i = 0; i < this.children.length; i++)
      this.children[i].updateBBox(ctm);
  }

  // reverse: whether we're going through the slides backwards in time (false by default)
  Block.prototype.show = function(reverse) {
    this.elem.style.display = null;
    if (!reverse && this.replace().get() != null) this.replace().get().hide(reverse);
    if (!reverse && this.onShow().get() != null) this.onShow().get()();
  }
  Block.prototype.hide = function(reverse) {
    this.elem.style.display = 'none';
    if (reverse && this.replace().get() != null) this.replace().get().show(reverse);
  }
  Block.prototype.toggleShowHide = function(reverse) {
    // TODO: in Firefox, this messes up MathJax
    // Recursively set the display to whatever is opposite of what the top level is.
    // Return whether it's shown
    var target = this.elem.style.display == 'none' ? null : 'none';
    function recurse(elem) {
      if (elem.style) elem.style.display = target;
      for (var i = 0; i < elem.childElementCount; i++)
        recurse(elem.childNodes[i]);
    }
    recurse(this.elem);
    return target == null;
  }

  Block.prototype.startAnimate = function() {
    // TODO: Animating Text (which is a foreignObject) in Firefox doesn't work (but works in Chrome)
    if (sfig.enableAnimations) {
      for (var i = 0; i < this.elem.childElementCount; i++) {
        var animate = this.elem.childNodes[i];
        if (animate.tagName == 'animate' || animate.tagName == 'animateTransform') {
          animate.beginElement();
        }
      }
    }
  }

  Block.prototype.resetAnimate = function() {
    // Don't need to do anything
  }

  function setAnimateProperties(animate) {
    animate.setAttribute('begin', 'indefinite');
    animate.setAttribute('fill', 'freeze');
  }

  function addAnimate(elem, attribute, fromValue, toValue, duration) {
    if (fromValue == toValue) return false;
    var animate = sfig_.newSvgElem('animate');
    setAnimateProperties(animate);
    animate.setAttribute('attributeName', attribute);
    animate.setAttribute('from', fromValue);
    animate.setAttribute('to', toValue);
    animate.setAttribute('dur', duration);
    elem.appendChild(animate);
    return true;
  }

  function addAnimateTransform(elem, attribute, fromValue, toValue, duration) {
    if (fromValue == toValue) return false;
    var animate = sfig_.newSvgElem('animateTransform');
    setAnimateProperties(animate);
    animate.setAttribute('attributeName', 'transform');
    animate.setAttribute('type', attribute);
    animate.setAttribute('from', fromValue);
    animate.setAttribute('to', toValue);
    animate.setAttribute('dur', duration);
    animate.setAttribute('additive', 'sum');
    elem.appendChild(animate);
    return true;
  }

  Block.prototype.addAnimations = function(elem) {
    var from = this.animate;
    var to = this;
    var duration = this.animate.duration().getOrElse(sfig.defaultAnimateDuration);
    this.hasAnimation = false;

    if (from.fillOpacity().get() != null)
      this.hasAnimation |= addAnimate(elem, 'fill-opacity', from.fillOpacity().get(), to.fillOpacity().getOrElse(1), duration);
    if (from.strokeOpacity().get() != null)
      this.hasAnimation |= addAnimate(elem, 'stroke-opacity', from.strokeOpacity().get(), to.strokeOpacity().getOrElse(1), duration);
    if (from.strokeWidth().get() != null)
      this.hasAnimation |= addAnimate(elem, 'stroke-width', from.strokeWidth().get(), to.strokeWidth().getOrElse(1), duration);

    if (from.xshift().get() != null || from.yshift().get() != null) {
      var xfromValue = from.xshift().getOrElse(0) - to.xshift().getOrElse(0);
      var yfromValue = from.yshift().getOrElse(0) - to.yshift().getOrElse(0);
      var fromValue = xfromValue+','+yfromValue;
      var toValue = '0,0';
      this.hasAnimation |= addAnimateTransform(elem, 'translate', fromValue, toValue, duration);
    }

    if (from.xscale().get() != null || from.yscale().get() != null) {
      var fromValue = from.xscale().getOrElse(1)+','+from.yscale().getOrElse(1);
      var toValue = to.xscale().getOrElse(1)+','+to.yscale().getOrElse(1);
      this.hasAnimation |= addAnimateTransform(elem, 'scale', fromValue, toValue, duration);
    }
  }

  // Create the children and set any remaining properties based on others.
  // Default: do nothing.
  Block.prototype.createChildren = function() { }

  // Look at all the properties and children and create the SVG elem property.
  // Default: just collect children into a single group.
  Block.prototype.renderElem = function(state, callback) {
    var group = sfig_.newSvgElem('g');
    this.children.forEach(function(block) {
      if (block.elem == null) sfig.throwException('No elem for '+block);
      group.appendChild(block.elem);
    });
    this.elem = group;
    callback();
  }

  Block.prototype.postRender = function(state) {
    if (this.elem == null) sfig.throwException('renderElem didn\'t return anything: '+this);
    this.setStrokeFillProperties(this.elem, true);
    this.applyTransforms(state);

    // Hide initially until explicitly shown.
    // Note: this needs to be done after applyTransforms(), where bounding box is computed.
    this.elem.style.display = 'none';

    // Regardless of fill, always activate on the entire element.
    this.elem.style.pointerEvents = 'all';

    // Add additional properties
    // TODO: works in Chrome, but doesn't work in Firefox
    if (this.tooltip().get() != null) sfig_.addTooltipToElem(this.elem, this.tooltip().get());
    if (this.onClick().get() != null) this.elem.onclick = sfig_.funcPrependArg(this.onClick().get(), this);
    if (this.onDblclick().get() != null) this.elem.ondblclick = sfig_.funcPrependArg(this.onDblclick().get(), this);
    if (this.onMouseover().get() != null) this.elem.onmouseover = sfig_.funcPrependArg(this.onMouseover().get(), this);
    if (this.onMouseout().get() != null) this.elem.onmouseout = sfig_.funcPrependArg(this.onMouseout().get(), this);

    if (this.cursor().get() != null) this.elem.style.cursor = this.cursor().get();

    var partTooltip = this.partTooltip().get();
    if (partTooltip != null) {
      for (var key in partTooltip) {
        var partElem = document.getElementById(key);
        var title = sfig_.newElem('title');
        title.innerHTML = partTooltip[key];
        partElem.appendChild(title);
      }
    }
    var partOnClick = this.partOnClick().get();
    if (partOnClick) {
      for (var key in partOnClick) {
        var partElem = document.getElementById(key);
        var self = this;
        //partElem.style.pointerEvents = 'all';
        partElem.onclick = function() { partOnClick[key](self, partElem); };
      }
    }

    this.addAnimations(this.elem);
    this.addToLevelIndices(state);
  }

  Block.prototype.addToLevelIndices = function(state) {
    // Index level to this element so we can quickly show/hide as we change levels.
    var showLevel = this.showLevel().get();
    var hideLevel = this.hideLevel().get();
    if (showLevel != null) {
      if (!sfig.isNumber(showLevel)) sfig.throwException('showLevel is not a number: ' + showLevel);
      if (showLevel != -1) {
        sfig_.vectorPushInto(state.showBlocks, showLevel, this);
        if (this.hasAnimation) sfig_.vectorPushInto(state.animateBlocks, showLevel, this);
      }
    }
    if (hideLevel != null) {
      if (!sfig.isNumber(hideLevel)) sfig.throwException('hideLevel is not a number: ' + hideLevel);
      if (hideLevel != -1) sfig_.vectorPushInto(state.hideBlocks, hideLevel, this);
    }
  }

  // Called (either manually or automatically) when we're done setting properties.
  Block.prototype.freeze = function() {
    // Create children if they don't exist.
    if (this.children == null) {
      this.initDependencies = [];
      this.children = [];
      this.createChildren();
    }
    return this;
  }

  Block.prototype.render = function(state, callback) {
    // Recursively go through children and get all blocks in the order they should be rendered.
    function recursiveGetBlocks(block, blocks) {
      if (block.getBlocksVisited) return;
      block.getBlocksVisited = true;
      for (var i = 0; i < block.initDependencies.length; i++)
        recursiveGetBlocks(block.initDependencies[i], blocks);
      for (var i = 0; i < block.children.length; i++)
        recursiveGetBlocks(block.children[i], blocks);
      blocks.push(block);
    }
    var blocks = [];
    recursiveGetBlocks(this, blocks);

    // Finally, go through all the Blocks and render them.
    var i = 0;
    var stage = 0;
    function process() {
      // Optimization: don't need recursion/callback mechanism for blocks that don't need it
      while (i < blocks.length && !blocks[i].renderUsesCallback) {
        blocks[i].renderElem(state, sfig.identity);
        blocks[i].postRender(state);
        i++;
      }

      if (i == blocks.length) {
        callback();
        return;
      }
      var block = blocks[i];
      if (stage == 0) {  // First render...
        stage = 1;
        block.renderElem(state, process);
      } else {  // Then post-process the rendered element
        block.postRender(state);
        i++;
        stage = 0;
        process();
      }
    }
    process();
  }

  Block.prototype.toString = function(recurse) {
    var str = this.className;
    for (var name in this.properties) {
      var value = this.properties[name];
      if (value.value != null) str += ',' + name + '=' + value.value;
    }
    if (recurse && this.children && this.children.length != 0) {
      str += '['+this.children.map(function(block) { return block.toString(recurse); }).join(' ')+']';
    }
    return str;
  }

  Block.prototype.log = function(indent) {
    if (indent == null) indent = '';
    console.log(indent + this.toString());
    this.children.forEach(function(child) { child.log(indent + '  '); });
  }

  Block.prototype.setPointerWhenMouseOver = function() { return this.cursor('pointer'); }

  Block.prototype.linkToUrl = function(url) {
    this.onClick(function() { window.open(url); });
    return this.setPointerWhenMouseOver();
  }

  Block.prototype.linkToInternal = function(prez, slideId, level) {
    this.onClick(function(block, event) {
      if (event.ctrlKey)
        sfig_.goToPresentation(sfig_.currPresentationName(), slideId, level, true);
      else
        prez.setSlideIdAndLevel(slideId, level, function() { sfig.resetCursor(); });
    });
    return this.setPointerWhenMouseOver();
  }

  // Parallel setPointerWhenMouseOver() and linkToInternal() for divs.
  // Need these to modify the links of HTML elements which are not represented by a block.
  sfig.divSetPointerWhenMouseOver = function(div) {
    div.onmouseover = function() { sfig.setPointerCursor(); };
    div.onmouseout = function() { sfig.resetCursor(); };
    return div;
  }

  sfig.divLinkToInternal = function(div, prez, slideId, level) {
    div = sfig_.ensureHTMLElement(div);
    div.onclick = function(event) {
      if (event.ctrlKey)
        sfig_.goToPresentation(sfig_.currPresentationName(), slideId, level, true);
      else
        prez.setSlideIdAndLevel(slideId, level, function() { sfig.resetCursor(); });
    };
    return sfig.divSetPointerWhenMouseOver(div);
  }

  Block.prototype.linkToExternal = function(name, slideId, level, extraUrlParams) {
    this.onClick(function() { sfig_.goToPresentation(name, slideId, level, true, extraUrlParams); });
    return this.setPointerWhenMouseOver();
  }
})();

////////////////////////////////////////////////////////////
// Subclasses of Block.
////////////////////////////////////////////////////////////

////////////////////////////////////////////////////////////
// Text

(function() {
  var Text = sfig.Text = function() {
    Text.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Text', Text, sfig.Block);

  // TODO: disadvantage with building bulleted lists this way is that it must
  // be text all rendered at once (can't put pause()).
  Text.bulletize = function(content) {
    if (content instanceof Array) {
      var result = sfig_.newElem('div');
      if (content[0]) result.appendChild(sfig_.ensureHTMLElement(content[0]));
      if (content.length > 1) {
        var ul = sfig_.newElem('ul');
        ul.style.margin = 0;
        for (var i = 1; i < content.length; i++) {
          var li = sfig_.newElem('li');
          //li.style.listStyleType = 'square';
          //li.style.listStyleImage = 'url("'+sfig.getInternalDir()+'/../images/blue-sphere.png")';
          li.appendChild(Text.bulletize(content[i]));
          ul.appendChild(li);
        }
        result.appendChild(ul);
      }
      return result;
    }
    return sfig_.ensureHTMLElement(content);
  }

  // Due to MathJax, renderElem needs to use the callback.
  Text.prototype.renderUsesCallback = sfig.enableMath;

  Text.fontsLoaded = false;

  Text.prototype.updateElem = function() {
    // Just replace the text - assume that it doesn't change the width.
    var div = this.elem.childNodes[0];
    div.innerHTML = this.content().getOrDie();
    Block.prototype.updateElem.call(this);
  }

  Text.prototype.renderElem = function(state, callback) {
    var self = this;

    if (this.language().exists()) {
      if (document.characterSet != 'UTF-8')
        console.log('Warning: document is ' + document.characterSet + ', needs to be UTF-8; put <meta charset="UTF-8"> in <head>');
    }

    // Put text in a div
    var div = sfig_.newElem('div');
    div.style.display = 'inline-block'; // Needed by Firefox
    div.style.height = 'auto';
    div.style.width = 'auto';
    div.style.float = 'left';
    div.style.fontFamily = this.font().getOrDie();
    div.style.fontSize = this.fontSize().getOrDie();
    var content = this.content().getOrDie();

    // Fix up the string
    function fix(x) {
      if (x == null) return x;
      // Backslash required for metapost in math mode (e.g., '$a\\_b$'), but not on the web, so remove it.
      x = x.replace(/\\_/, '_');
      return x;
    }
    if (sfig.isString(content))
      content = fix(content);
    else
      content = content.map(fix);

    if (this.bulleted().get()) {
      if (sfig.isString(content)) content = [null, content];
      content = sfig_.removeIgnoreObject(content);
      content = Text.bulletize(content);
    }

    div.appendChild(sfig_.ensureHTMLElement(content));

    var font = this.font().getOrDie();
    var fontSize = this.fontSize().getOrDie();

    // Put div in foreignObject for SVG
    var elem = sfig_.newSvgElem('foreignObject');
    elem.setAttribute('width', this.autowrap().getOrElse(true) ? this.width().get() : 1000000);
    elem.setAttribute('height', 1000000);
    elem.appendChild(div);

    if (state)
      state.svg.appendChild(elem);  // Add temporarily to the root SVG to just get the size of this text

    function fontsLoaded() {
      Text.fontsLoaded = true;
      // TODO: figure out how to get the true size that we need for the div.
      // the offsetWidth,offsetHeight are too small in Chrome for some examples.
      var xfudge = 1; // Chrome needs +8 for "$a$ <b>1 2</b>" or else things get cut off, but can't apply this universally
      var yfudge = 1; // Firefox needs +1
      // BUG: Chrome doesn't render $G$ properly
      //sfig.L('SIZE ' + div.offsetWidth + ' ' + div.offsetHeight);
      elem.setAttribute('width', div.offsetWidth + xfudge);
      elem.setAttribute('height', div.offsetHeight + yfudge);
      self.elem = elem;
      callback();
    }

    function finish() {
      if (Text.fontsLoaded) {
        fontsLoaded();
      } else {
        // In Chrome, it takes a while for fonts to load, so the dimensions are
        // not computed with the correct fonts.  Hack: wait a while for fonts
        // to load.  Firefox doesn't have this problem.
        setTimeout(fontsLoaded, 5);
      }
    }

    if (sfig.enableMath)
      MathJax.Hub.queue.Push(['Typeset', MathJax.Hub, div], finish);
    else
      finish();
  }

  sfig_.addProperty(Text, 'content', null, 'The string to be displayed.');
  sfig_.addProperty(Text, 'font', 'Arial', 'Font to use to display the text.');
  sfig_.addProperty(Text, 'fontSize', 28, 'Font size to use to display the text.');
  sfig_.addProperty(Text, 'width', null, 'Affects wrapping (default: Slide width)');
  sfig_.addProperty(Text, 'bulleted', null, 'Whether to prepend a bullet');
  sfig_.addProperty(Text, 'language', null, 'What language (e.g., chinese, arabic, etc.) for Metapost');

  // By default, sfig tries to figure out if autowrap is needed.
  sfig_.addProperty(Text, 'autowrap', null, 'Whether to autowrap text at the specified width');

  // only scale font down, not the width
  //Text.prototype.scaleFont = function(s) { return this.fontSize(Math.round(this.fontSize().get() / s)); }
  // Make font smaller, but keep the width the same
  Text.prototype.scaleFont = function(s) { return this.scale(s).width(Text.defaults.getProperty('width').get() / s); }

  sfig.text = function(content) { return new Text().content(content); }
  sfig.bulletedText = function(content) { return sfig.text(content).bulleted(true); }
  sfig.nowrapText = function(content) { return sfig.text(content).autowrap(false); }
  sfig.chineseText = function(content) { return sfig.text(content).language('chinese'); }
  sfig.arabicText = function(content) { return sfig.text(content).language('arabic'); }
})();

////////////////////////////////////////////////////////////
// TextBox: allow user to enter text.

(function() {
  // Select doesn't work in Chrome:
  // http://code.google.com/p/chromium/issues/detail?id=116566
  // No problem in Firefox.
  var TextBox = sfig.TextBox = function() {
    TextBox.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('TextBox', TextBox, sfig.Block);

  TextBox.prototype.renderElem = function(state, callback) {
    var self = this;
    var numCols = this.numCols().get();
    var numRows = this.numRows().get();
    var content = this.content().get();

    var text;
    if (!this.multiline().get()) {
      text = sfig_.newElem('input');
      text.type = 'text';
      text.size = numCols;
      if (content) text.value = content;
    } else {
      text = sfig_.newElem('textarea');
      text.setAttribute('spellcheck', false);
      text.rows = numRows;
      text.cols = numCols;
      if (content) text.appendChild(document.createTextNode(content));
    }
    text.style.fontSize = this.fontSize().getOrDie();

    text.onfocus = function() {
      sfig_.keysEnabled = false;
      // Works: when we call refresh() and focus on a text box, the cursor stays the same.
      // Doesn't work: when move out of text area and come back, doesn't maintain position.
      text.setSelectionRange(self.selectionStart().get(), self.selectionEnd().get());
    };
    text.onblur = function() {
      self.selectionStart(text.selectionStart);
      self.selectionEnd(text.selectionEnd);
      // TODO: Doesn't give focus back to body properly
      sfig_.keysEnabled = true;
    };

    text.onkeypress = function(event) {
      var key = sfig_.eventToKey(event);
      if (key == 'ctrl-enter' || (self.numRows().get() == 1 && key == 'enter')) {
        self.content(text.value);  // Set the text
        self.selectionStart(text.selectionStart);
        self.selectionEnd(text.selectionEnd);
        if (self.onEnter().get() != null)
          self.onEnter().get()(self);
      }
    }

    if (this.onChange().get() != null) {
      text.onchange = sfig_.funcPrependArg(this.onChange().get(), this);
    }

    // Put div in foreignObject for SVG
    var elem = sfig_.newSvgElem('foreignObject');
    elem.setAttribute('width', 1000000);
    elem.setAttribute('height', 1000000);
    elem.appendChild(text);
    state.svg.appendChild(elem);  // Add to just get the size
    var fudge = 2; // Need this for Chrome
    elem.setAttribute('width', text.offsetWidth + fudge);
    elem.setAttribute('height', text.offsetHeight + fudge);

    this.elem = elem;
    this.textElem = elem.firstChild;
    callback();
  }

  // Return whether the textbox has changed.
  TextBox.prototype.updateContent = function() {
    var newContent = this.textElem.value;
    if (newContent == this.content().get()) return false;
    this.content(newContent);
    return true;
  }

  TextBox.prototype.focusFunc = function() {
    var self = this;
    return function() { self.focus(); };
  }

  TextBox.prototype.focus = function() { return this.textElem.focus(); }

  sfig_.addProperty(TextBox, 'content', null, 'The string to be displayed.');
  sfig_.addPairProperty(TextBox, 'selection', 'selectionStart', 'selectionEnd', 0, 0, 'Where the cursor is');
  sfig_.addProperty(TextBox, 'multiline', null, 'Whether to use textarea (rather than input text)');

  sfig_.addProperty(TextBox, 'fontSize', 28, 'Font size to use to display the text.');
  sfig_.addProperty(TextBox, 'onChange', null, 'Function to call when the content changes.');
  sfig_.addProperty(TextBox, 'onEnter', null, 'Function to call when enter is pressed.');

  sfig_.addPairProperty(TextBox, 'size', 'numCols', 'numRows', 50, 1, 'Size of the text box');

  sfig.textBox = function() { return new TextBox(); }
})();

////////////////////////////////////////////////////////////
// Raw: creates SVG DOM elements directly.

(function() {
  var Raw = sfig.Raw = function() {
    Raw.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Raw', Raw, sfig.Block);

  sfig.stringToElem = function(str) {
    // TODO: doesn't work for MathJax
    var div = sfig_.newElem('div');
    str = '<svg xmlns="'+sfig_.svgns+'" verison="1.1"><g>' + str + '</g></svg>';
    div.innerHTML = str;
    var svg = div.firstChild;
    if (svg.childElementCount != 1) sfig.throwException('Expected one element, but got '+div);
    return svg.firstChild;
  }

  Raw.prototype.renderElem = function(state, callback) {
    var content = this.content().get();
    if (content instanceof Function) content = content();
    this.elem = content;
    callback();
  }
  sfig_.addProperty(Raw, 'content', null, 'DOM element');

  // Call |addTo| on a non-SVG element (<div/>) of the desired size.
  // If rendered thing is an svg, just pull it out (e.g., for Grafico).
  // Otherwise, add it as as a foreignObject.
  sfig.rawAddHtml = function(width, height, addTo) {
    return raw(function() {
      var div = sfig_.newElem('div');
      div.style.width = width+'px';
      div.style.height = height+'px';
      var body = document.body;
      body.appendChild(div);
      addTo(div);
      var svg = div.firstChild;
      if (svg.tagName == 'svg') {
        var g = sfig_.newSvgElem('g');
        while (svg.hasChildNodes())
          g.appendChild(svg.firstChild);
        body.removeChild(div);
        return g;
      } else {
        var foreignObject = sfig_.newSvgElem('foreignObject');
        foreignObject.setAttribute('width', width);
        foreignObject.setAttribute('height', height);
        foreignObject.appendChild(div);
        return foreignObject;
      }
    });
  };

  // Call |addTo| on an SVG element (<g/>) and return it (e.g., for d3)
  sfig.rawAddSvg = function(addTo) {
    return sfig.raw(function() {
      var g = sfig_.newSvgElem('g');
      addTo(g);
      return g;
    });
  };

  sfig.raw = function(content) { return new Raw().content(content); }
  sfig.nil = function(content) { return new Raw().content(sfig_.newSvgElem('g')); }
})();

////////////////////////////////////////////////////////////
// Image

(function() {
  var Image = sfig.Image = function() {
    Image.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Image', Image, sfig.Block);

  Image.prototype.renderElem = function(state, callback) {
    var href = this.href().getOrDie();
    if (href.substr(-4) == '.pdf') {
      // Not quite ready: doesn't work very nicely
      var div = sfig_.newElem('object');
      div.setAttribute('data', href);
      div.setAttribute('type', 'application/pdf');
      div.setAttribute('width', this.width().getOrElse('100%'));
      div.setAttribute('height', this.height().getOrElse('100%'));

      var elem = sfig_.newSvgElem('foreignObject');
      elem.setAttribute('width', this.width().getOrDie());
      elem.setAttribute('height', this.height().getOrDie());
      elem.appendChild(div);
      this.elem = elem;
      callback();
    } else if (href.substr(-4) == '.mp4') {
      // This doesn't show up in Chrome properly, but works in Firefox.
      var div = sfig_.newElem('video');
      div.setAttribute('controls', 'true');
      div.setAttribute('width', this.width().getOrElse('100%'));
      div.setAttribute('height', this.height().getOrElse('100%'));

      var source = sfig_.newElem('source');
      source.setAttribute('src', href);
      source.setAttribute('type', 'video/mp4');
      div.appendChild(source);

      var elem = sfig_.newSvgElem('foreignObject');
      elem.setAttribute('width', this.width().getOrElse('100%'));
      elem.setAttribute('height', this.height().getOrElse('100%'));
      elem.appendChild(div);
      this.elem = elem;
      callback();
    } else {
      var path = this.href().getOrDie();
      // Load the image to figure out how big it is.
      img = new window.Image();
      img.src = path;
      var self = this;
      img.onerror = function() {
        sfig.L('Unable to load: ' + path);
        self.elem = sfig_.newSvgElem('image');
        callback();
      }
      img.onload = function() {
        var dim = self.computeDesiredDim(img.width, img.height);
        var elem = sfig_.newSvgElem('image');
        elem.setAttributeNS('http://www.w3.org/1999/xlink', 'href', path);
        elem.setAttribute('width', dim[0]);
        elem.setAttribute('height', dim[1]);
        self.elem = elem;
        callback();
      };
    }
  }
  Image.prototype.renderUsesCallback = true;  // Needed to compute the size of images

  sfig_.addProperty(Image, 'href', null, 'URL of the image to be loaded');
  sfig_.addPairProperty(Image, 'dim', 'width', 'height', null, null, 'Dimensions of bounding box (optionally specify any/none of the values to override)');

  // Given the original width and height of image and information about the
  // desired width/height specified on this Image, return the actual
  // width/height to use.
  Image.prototype.computeDesiredDim = function(origWidth, origHeight) {
    // Preserve aspect ratio if only one of 
    var aspectRatio = origWidth / origHeight;
    var width = this.width().get();
    var height = this.height().get();
    if (width == null && height == null) {
      width = origWidth;
      height = origHeight;
    } else if (width == null) {
      width = Math.ceil(height * aspectRatio);
    } else if (height == null) {
      height = Math.ceil(width / aspectRatio);
    }
    return [width, height];
  }

  sfig.image = function(href) { return new Image().href(href); }

  // DEPRECATED
  sfig_.cachedCommands = ['mkdir -p cached-images'];
  sfig.cachedImage = function(href) {
    var tokens = href.split('/');
    var local = 'cached-images/'+tokens[tokens.length-1];

    if (sfig.useCachedImages) {
      // Use the local version
      return new image(local);
    } else {
      // Use web version, but suggest caching
      sfig_.cachedCommands.push('wget -c \''+href+'\' -O '+local);
      return new image(href);
    }
  }
  sfig.showCachedCommands = function() {
    console.log(sfig_.cachedCommands.join('\n'));
  }
})();

////////////////////////////////////////////////////////////
// Ellipse

(function() {
  var Ellipse = sfig.Ellipse = function() {
    Ellipse.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Ellipse', Ellipse, sfig.Block);

  Ellipse.prototype.renderElem = function(state, callback) {
    var elem = sfig_.newSvgElem('ellipse');
    elem.setAttribute('rx', this.xradius().getOrDie());
    elem.setAttribute('ry', this.yradius().getOrDie());
    this.elem = elem;
    callback();
  }
  sfig_.addPairProperty(Ellipse, 'radius', 'xradius', 'yradius', null, null, 'Vertical and horizontal radius of ellipse');

  Ellipse.prototype.clipPoint = function(angle) {
    this.ensureRendered();
    // Assume no rotation!
    var mx = this.realWidth().get() / 2;
    var my = this.realHeight().get() / 2;
    var dx = sfig_.cosDegrees(angle) * this.xradius().getOrDie();
    var dy = sfig_.sinDegrees(angle) * this.yradius().getOrDie();
    return [this.left().get() + mx + dx, this.top().get() + my + dy];
  }

  sfig.ellipse = function(rx, ry) { return new Ellipse().radius(rx, ry); }
  sfig.circle = function(r) { return new Ellipse().radius(r); }
})();

////////////////////////////////////////////////////////////
// ArrowHead: a triangle which is oriented.

(function() {
  var ArrowHead = sfig.ArrowHead = function() {
    ArrowHead.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('ArrowHead', ArrowHead, sfig.Block);

  ArrowHead.prototype.createChildren = function() {
    var width = this.width().getOrElse(sfig.defaultArrowWidth);
    var length = this.length().getOrElse(sfig.defaultArrowLength);
    var s = this.strokeWidth().getOrElse(sfig.defaultStrokeWidth);
    var e = s * 1.5;  // Adjust for stroke size
    var poly = sfig.polygon([-e,0], [-length-e, -width/2], [-length-e, +width/2]);
    poly.strokeWidth(s);
    poly.rotate(this.angle());
    poly.shift(this.xtip(), this.ytip());
    this.addChild(poly);
  }

  // Set by the Line
  sfig_.addPairProperty(ArrowHead, 'tip', 'xtip', 'ytip', null, null, 'Tip of the arrow');
  sfig_.addProperty(ArrowHead, 'angle', null, 'Orientation of the arrow');
  sfig_.addPairProperty(ArrowHead, 'dim', 'width', 'length', 6, 9, 'Size of the arrow');
})();

////////////////////////////////////////////////////////////
// Line: a line segment connecting two points or objects
// with clipping.

(function() {
  var Line = sfig.Line = function() {
    Line.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Line', Line, sfig.Block);

  Line.prototype.renderElem = function(state, callback) {
    // Get positions
    var x1, y1, x2, y2;
    if (this.b1().get() != null) {
      x1 = this.b1().get().xmiddle().getOrDie();
      y1 = this.b1().get().ymiddle().getOrDie();
    } else {
      x1 = this.x1().getOrDie();
      y1 = this.y1().getOrDie();
    }

    if (this.b2().get() != null) {
      x2 = this.b2().get().xmiddle().getOrDie();
      y2 = this.b2().get().ymiddle().getOrDie();
    } else {
      x2 = this.x2().getOrDie();
      y2 = this.y2().getOrDie();
    }

    // Compute default angle from start to end (straight)
    var straightAngle = sfig_.atan2Degrees(y2 - y1, x2 - x1);
    var angle1 = this.angle1().getOrElse(straightAngle);
    var angle2 = this.angle2().getOrElse(straightAngle + 180);

    // Clip with object if necessary
    if (this.b1().get() != null) {
      var p1 = this.b1().get().clipPoint(angle1);
      x1 = p1[0], y1 = p1[1];
    }
    if (this.b2().get() != null) {
      var p2 = this.b2().get().clipPoint(angle2);
      x2 = p2[0], y2 = p2[1];
    }

    // Save our rendered values (note: before shrinking)
    this.realAngle1(angle1);
    this.realAngle2(angle2);
    this.realx1(x1);
    this.realy1(y1);
    this.realx2(x2);
    this.realy2(y2);

    // Apply shrink - note doesn't affect the real coordinates
    var shrink1 = this.shrink1().get();
    if (shrink1 != null) {
      x1 += shrink1 * sfig_.cosDegrees(angle1);
      y1 += shrink1 * sfig_.sinDegrees(angle1);
    }
    var shrink2 = this.shrink2().get();
    if (shrink2 != null) {
      x2 += shrink2 * sfig_.cosDegrees(angle2);
      y2 += shrink2 * sfig_.sinDegrees(angle2);
    }

    // Compute label position (note: on the shrunk coordinates)
    // alwaysUp: label is always in a negative y direction
    // frac: what fraction of the way from p1 to p2
    // soar: how much to go above the line at |frac|
    function getPoint(frac, soar, alwaysUp) {
      var x = frac * x1 + (1-frac) * x2;
      var y = (y1 + y2) / 2;
      var len = Math.sqrt((x1-x2)*(x1-x2) + (y1-y2)*(y1-y2));
      var dx = -(y2-y1) / len;
      var dy = +(x2-x1) / len;
      if (alwaysUp && dy > 0) { dx = -dx; dy = -dy;}
      x += soar * dx;
      y += soar * dy;
      return {x: x, y: y};
    }

    // Place label
    var labelDist = this.labelDist().getOrDie();
    var labelpt = getPoint(0.5, labelDist, true);
    this.plabel(labelpt.x, labelpt.y);

    // Draw line
    var ctrlx1 = this.ctrlx1().get();
    var ctrly1 = this.ctrly1().get();
    var curve = this.curve().get();
    if (curve) {
      var ctrlpt = getPoint(0.5, curve, false);
      ctrlx1 = ctrlpt.x;
      ctrly1 = ctrlpt.y;
    }
    //sfig.L(curve, ctrlx1, ctrly1);

    if (ctrlx1 != null) {
      this.elem = sfig_.newSvgElem('path');
      var spec = 'M'+x1+','+y1+' '+'Q'+ctrlx1+','+ctrly1+' '+x2+','+y2;
      //sfig.L(spec);
      this.elem.setAttribute('d', spec);
    } else {
      this.elem = sfig_.newSvgElem('line');
      this.elem.setAttribute('x1', x1);
      this.elem.setAttribute('y1', y1);
      this.elem.setAttribute('x2', x2);
      this.elem.setAttribute('y2', y2);
    }

    callback();
  }

  // Either point or block is specified
  sfig_.addPairProperty(Line, 'p1', 'x1', 'y1', null, null, 'Starting point');
  sfig_.addPairProperty(Line, 'p2', 'x2', 'y2', null, null, 'Ending point');
  sfig_.addProperty(Line, 'b1', null, 'Starting block');
  sfig_.addProperty(Line, 'b2', null, 'Ending block');
  sfig_.addPairProperty(Line, 'shrink', 'shrink1', 'shrink2', null, null, 'Shink length of line by this amount');
  sfig_.addProperty(Line, 'angle1', null, 'Starting angle');
  sfig_.addProperty(Line, 'angle2', null, 'Ending angle');
  sfig_.addProperty(Line, 'curve', null, 'Distance to curve the line (specifies a quadratic Bezier curve)');
  sfig_.addPairProperty(Line, 'ctrlp1', 'ctrlx1', 'ctrly1', null, null, 'First control point');
  sfig_.addPairProperty(Line, 'ctrlp2', 'ctrlx2', 'ctrly2', null, null, 'Second control point');

  // Rendered versions
  sfig_.addPairProperty(Line, 'realp1', 'realx1', 'realy1', null, null, 'Rendered starting point');
  sfig_.addPairProperty(Line, 'realp2', 'realx2', 'realy2', null, null, 'Rendered ending point');
  sfig_.addProperty(Line, 'realAngle1', null, 'Rendered starting angle');
  sfig_.addProperty(Line, 'realAngle2', null, 'Rendered ending angle');

  // For label positioning (label drawing is done elsewhere
  sfig_.addProperty(Line, 'labelDist', 5, 'How far to put the label');
  sfig_.addPairProperty(Line, 'plabel', 'xlabel', 'ylabel', null, null, 'After rendering, where to put the center of the label');

  Line.prototype.arg1 = function(arg1) {
    if (arg1 instanceof Array) this.p1(arg1[0], arg1[1]);
    else if (arg1 instanceof sfig.Block) this.b1(arg1);
    else sfig.throwException('Bad arg1: ' + arg1);
    return this;
  }
  Line.prototype.arg2 = function(arg2) {
    if (arg2 instanceof Array) this.p2(arg2[0], arg2[1]);
    else if (arg2 instanceof sfig.Block) this.b2(arg2);
    else sfig.throwException('Bad arg2: ' + arg2);
    return this;
  }

  // Arguments arg1, arg2 could be either a point [x,y] or an Block.
  sfig.line = function(arg1, arg2) { return new Line().arg1(arg1).arg2(arg2); }
})();

////////////////////////////////////////////////////////////
// DecoratedLine: decorate Line with arrow heads and labels.

(function() {
  var DecoratedLine = sfig.DecoratedLine = function() {
    DecoratedLine.prototype.constructor.call(this);
    this.line = new sfig.Line();
    this.line.setEnd(this);
  };
  sfig_.inheritsFrom('DecoratedLine', DecoratedLine, sfig.Block);

  DecoratedLine.prototype.createChildren = function() {
    if (this.drawArrow1().get()) {
      this.arrowHead1 = new sfig.ArrowHead();
      this.arrowHead1.setEnd(this);
      this.arrowHead1.tip(this.line.realx1(), this.line.realy1());
      this.arrowHead1.angle(this.line.realAngle1().add(180));
      // Need to explicitly set the color and width
      this.arrowHead1.color(this.line.strokeColor().getOrElse(sfig.defaultStrokeColor));
      this.arrowHead1.strokeWidth(this.strokeWidth().getOrElse(sfig.defaultStrokeWidth));
      this.line.shrink1(this.arrowHead1.length().getOrDie() + this.arrowHead1.strokeWidth().getOrDie() * 1.5);
    }
    if (this.drawArrow2().get()) {
      this.arrowHead2 = new sfig.ArrowHead();
      this.arrowHead2.setEnd(this);
      this.arrowHead2.tip(this.line.realx2(), this.line.realy2());
      this.arrowHead2.angle(this.line.realAngle2().add(180));
      // Need to explicitly set the color and width
      this.arrowHead2.color(this.line.strokeColor().getOrElse(sfig.defaultStrokeColor));
      this.arrowHead2.strokeWidth(this.strokeWidth().getOrElse(sfig.defaultStrokeWidth));
      this.line.shrink2(this.arrowHead2.length().getOrDie() + this.arrowHead2.strokeWidth().getOrDie() * 1.5);
    }

    this.addChild(this.line);
    if (this.arrowHead1 != null) this.addChild(this.arrowHead1);
    if (this.arrowHead2 != null) this.addChild(this.arrowHead2);

    // Add label
    var label = this.label().get();
    if (label != null)
      this.addChild(center(label).shift(this.line.xlabel(), this.line.ylabel()));
  };

  sfig_.addPairProperty(DecoratedLine, 'drawArrow', 'drawArrow1', 'drawArrow2', null, null, 'Whether to draw an arrow at the two ends of the line');
  sfig_.addProperty(DecoratedLine, 'label', null, 'Label to draw');

  sfig.decoratedLine = function(arg1, arg2) { return new DecoratedLine().line.arg1(arg1).arg2(arg2).end; }
  sfig.arrow = function(arg1, arg2) { return sfig.decoratedLine(arg1, arg2).drawArrow(false, true); }
  sfig.doubleArrow = function(arg1, arg2) { return sfig.decoratedLine(arg1, arg2).drawArrow(true, true); }

  sfig.leftArrow = function(n) { return sfig.arrow([0, 0], [-n, 0]); }
  sfig.rightArrow = function(n) { return sfig.arrow([0, 0], [n, 0]); }
  sfig.upArrow = function(n) { return sfig.arrow([0, 0], [0, sfig.up(n)]); }
  sfig.downArrow = function(n) { return sfig.arrow([0, 0], [0, sfig.down(n)]); }
  sfig.leftRightArrow = function(n) { return sfig.doubleArrow([0, 0], [n, 0]); }
  sfig.upDownArrow = function(n) { return sfig.doubleArrow([0, 0], [0, sfig.down(n)]); }
})();

////////////////////////////////////////////////////////////
// Poly: sequence of segments

(function() {
  var Poly = sfig.Poly = function() {
    Poly.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Poly', Poly, sfig.Block);

  Poly.prototype.getPoints = function() {
    var points = this.points().getOrDie();
    points = points.map(function(p) {
      var x = p[0];
      var y = p[1];
      if (x instanceof sfig.Thunk) x = x.get();
      if (y instanceof sfig.Thunk) y = y.get();
      return [x,y];
    });
    return points;
  }

  Poly.prototype.renderElem = function(state, callback) {
    var elem = sfig_.newSvgElem(this.closed().get() ? 'polygon' : 'polyline');
    var points = this.getPoints();
    elem.setAttribute('points', points.map(function(p) {return p[0]+','+p[1];}).join(' '));
    this.elem = elem;

    // For non-rectangular polygons, we have to compute our own bounding box
    // because the amount by which the strokeWidth spills out of the bounding
    // box depends on the angles of the polygon.
    // Not very efficient.
    if (points.length >= 3) {
      var minx = null, miny = null, maxx = null, maxy = null;
      var strokeWidth = this.strokeWidth().get();
      for (var i = 0; i < points.length; i++) {
        var p1 = points[i];
        var p2 = points[(i+1) % points.length];
        var p3 = points[(i+2) % points.length];
        //     q2
        //     ||
        //   w || len
        //     ||
        //     p2 
        //  u /||\ v
        //   / ||a\
        // p1  ||  \
        //          p3
        // Compute angle 
        var ux = p1[0] - p2[0];
        var uy = p1[1] - p2[1];
        var vx = p3[0] - p2[0];
        var vy = p3[1] - p2[1];
        var u_mag = Math.sqrt(ux*ux + uy*uy); ux /= u_mag; uy /= u_mag;
        var v_mag = Math.sqrt(vx*vx + vy*vy); vx /= v_mag; vy /= v_mag;
        if (!(u_mag > 0) || !(v_mag > 0)) sfig.throwException('Duplicate points: '+u_mag+' '+v_mag);
        var cos_2a = ux*vx + uy*vy;
        var sin_a = Math.sin(Math.acos(cos_2a)/2);
        if (sin_a == 0) sfig.throwException('Collinear points');
        var len = (strokeWidth/2) / sin_a;  // How much to extend p2 -> q2
        //sfig.L(strokeWidth/2, Math.acos(cos_2a)*180/Math.PI/2, len);
        // w is direction to grow
        var wx = (ux + vx)/2;
        var wy = (uy + vy)/2;
        var w_mag = Math.sqrt(wx*wx + wy*wy); wx /= w_mag; wy /= w_mag;
        var q2x = p2[0] - wx*len;
        var q2y = p2[1] - wy*len;
        if (minx == null || q2x < minx) minx = q2x;
        if (miny == null || q2y < miny) miny = q2y;
        if (maxx == null || q2x > maxx) maxx = q2x;
        if (maxy == null || q2y > maxy) maxy = q2y;
      }
      this.left(minx);
      this.top(miny);
      this.realWidth(maxx-minx);
      this.realHeight(maxy-miny);
      this.bboxIsSet = true;
    }

    callback();
  }

  sfig_.addProperty(Poly, 'points', null, 'Array of points');
  sfig_.addProperty(Poly, 'closed', null, 'Whether to create a polygon');

  sfig.polyline = function() { return new Poly().points(Array.prototype.slice.call(arguments)).closed(false); }
  sfig.polygon = function() { return new Poly().points(Array.prototype.slice.call(arguments)).closed(true); }
  sfig.eqTriangle = function(side) {
    var length = side * 0.5 * Math.sqrt(3);
    var width = side;
    return sfig.polygon([0,0], [-width/2, sfig.down(length)], [+width/2, sfig.down(length)]);
  }
  sfig.xline = function(length) { return sfig.polyline([0, 0], [length, 0]); }
  sfig.yline = function(length) { return sfig.polyline([0, 0], [0, sfig.down(length)]); }

  sfig.xspace = function(length) { return sfig.xline(length).opacity(0); }
  sfig.yspace = function(length) { return sfig.yline(length).opacity(0); }
})();

////////////////////////////////////////////////////////////
// Rect

(function() {
  var Rect = sfig.Rect = function() {
    Rect.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Rect', Rect, sfig.Block);

  Rect.prototype.renderElem = function(state, callback) {
    var elem = sfig_.newSvgElem('rect');
    elem.setAttribute('width', this.width().getNonnegativeOrDie());
    elem.setAttribute('height', this.height().getNonnegativeOrDie());
    if (this.xround().get() != null) elem.setAttribute('rx', this.xround().get());
    if (this.yround().get() != null) elem.setAttribute('ry', this.yround().get());
    this.elem = elem;
    callback();
  }

  sfig_.addPairProperty(Rect, 'dim', 'width', 'height', null, null, 'Dimensions of rectangle');
  sfig_.addPairProperty(Rect, 'round', 'xround', 'yround', null, null, 'Amount of rounding to do on the rectangle');

  sfig.rect = function(width, height) { return new Rect().dim(width, height); }
  sfig.square = function(width) { return new Rect().dim(width); }
})();

////////////////////////////////////////////////////////////
// Wrap: light wrapper around an object.  This allows us to modify the
// properties (e.g., shifting, scaling) without interferring with the
// properties of the underlying object.

(function() {
  var Wrap = sfig.Wrap = function() {
    Wrap.prototype.constructor.call(this);
  };
  sfig_.inheritsFrom('Wrap', Wrap, sfig.Block);

  Wrap.prototype.createChildren = function() {
    var content = this.content();
    if (content.exists()) {
      content = sfig.std(content.get());
      this.addChild(content);
      if (!this.orphan().exists()) this.orphan(content.orphan());
    }
  }

  Wrap.prototype.resetContent = function(content) {
    this.content(content);
  }

  sfig_.addProperty(Wrap, 'content', null, 'What to draw');

  sfig.wrap = function(block) { return new sfig.Wrap().content(block); }
})();

////////////////////////////////////////////////////////////
// Transform

// A transform takes an object and transforms its position/size and can do it
// in a way that depends on the position/size of the object.
// Scale so that width is a certain value (if height not specified, scale as
// well to keep same aspect ratio).
// Transforms are separate from the object because we need to first render it
// to access its position and size.
(function() {
  var Transform = sfig.Transform = function(content) {
    Transform.prototype.constructor.call(this);
    this.content = sfig.std(content);
  };
  sfig_.inheritsFrom('Transform', Transform, sfig.Block);

  Transform.prototype.createChildren = function() {
    if (!this.orphan().exists()) this.orphan(this.content.orphan());

    var wrapped = sfig.wrap(this.content);

    // Shift so that the pivot point is at (0,0)
    var xpivot = this.xpivot().get();
    if (xpivot != null) {
      var x1 = this.content.left().mul(-0.5 * (1 - xpivot));
      var x2 = this.content.right().mul(-0.5 * (1 + xpivot));
      wrapped.xshift(x1.add(x2));
    }

    var ypivot = this.ypivot().get();
    if (ypivot != null) {
      var y1 = this.content.top().mul(-0.5 * (1 - ypivot));
      var y2 = this.content.bottom().mul(-0.5 * (1 + ypivot));
      wrapped.yshift(y1.add(y2));
    }

    // Resize so that width and height are as desired
    var xscale = this.width().andThen(this.width().div(this.content.realWidth()));
    var yscale = this.height().andThen(this.height().div(this.content.realHeight()));
    wrapped.scale(xscale.min(yscale));  // Preserve aspect ratio

    this.addChild(wrapped);
  }

  Transform.prototype.home = function() { return this.pivot(-1, -1); }
  Transform.prototype.center = function() { return this.pivot(0, 0); }

  // These are used to set shift, scale
  sfig_.addPairProperty(Transform, 'pivot', 'xpivot', 'ypivot', null, null, 'A relative scaling (between [-1,1]) determines position of each child.  Make each of these positions coincide at (0,0).');
  sfig_.addPairProperty(Transform, 'dim', 'width', 'height', null, null, 'Absolute dimensions to resize object to.');

  sfig.transform = function(content) { return new Transform(content); }
  sfig.home = function(content) { return sfig.transform(content).home(); }
  sfig.center = function(content) { return sfig.transform(content).center(); }
})();

////////////////////////////////////////////////////////////
// Overlay: a group of objects rendered on top of each other.

(function() {
  var Overlay = sfig.Overlay = function(items) {
    var self = this;
    Overlay.prototype.constructor.call(this);
    this.items = sfig.std(items);
  };
  sfig_.inheritsFrom('Overlay', Overlay, sfig.Block);

  Overlay.prototype.createChildren = function() {
    var self = this;
    this.items.forEach(function(item) {
      if (item instanceof sfig.Block) {
        self.addChild(sfig.transform(item).pivot(self.xpivot(), self.ypivot()));
      } else if (item instanceof sfig.PropertyChanger) {
        self.addChild(item);
      } else {
        sfig.throwException('Invalid: '+item);
      }
    });
  }

  // Delegate pivoting to the transforms
  Overlay.prototype.center = function() { return this.pivot(0, 0); }
  sfig_.addPairProperty(Overlay, 'pivot', 'xpivot', 'ypivot', null, null, 'A relative scaling (between [-1,1]) determines position of each child.  Make each of these positions coincide at (0,0).');

  sfig.overlay = function() { return new Overlay(arguments); }
})();

////////////////////////////////////////////////////////////
// Frame: |content| is placed on a rectangular background |bg|,
// whose dimensions are determined based on content.

(function() {
  var Frame = sfig.Frame = function(content) {
    Frame.prototype.constructor.call(this);
    this.content = sfig.std(content);
    this.content.setEnd(this);
    this.bg = new sfig.Rect();
    this.bg.setEnd(this);
    this.titleBlock = new sfig.Wrap();

    var transformedTitleBlock = sfig.transform(this.titleBlock).pivot(-1, 0).xshiftBy(10);
    var bgWithTitle = sfig.overlay(
      this.bg,  // Rectangular background
      transformedTitleBlock, // Title (hack)
    _);
    var transformedBgWithTitle = sfig.transform(bgWithTitle).pivot(this.xpivot().orElse(0), this.ypivot().orElse(0)); // Center by default
    var transformedContent = sfig.transform(this.content).pivot(this.xpivot().orElse(0), this.ypivot().orElse(0)); // Center by default
    this.overlay = sfig.overlay(transformedBgWithTitle, transformedContent.yshiftBy(this.titleBlock.realHeight().div(2)));
  };
  sfig_.inheritsFrom('Frame', Frame, sfig.Block);

  Frame.prototype.createChildren = function() {
    var strokeWidth = this.bg.strokeWidth();
    if (!strokeWidth.exists()) strokeWidth.set(0);  // Default

    var title = this.title();
    if (title.exists()) this.titleBlock.content(sfig.std(title.get()));

    // Make |bg| a bit bigger than |content| so that it fits snuggly without overlapping.
    var extra = strokeWidth.getOrDie() / 2;
    var width = this.bg.width();
    var height = this.bg.height();
    if (!width.exists()) {
      var contentWidth = this.content.realWidth().add((this.xpadding().getOrElse(0) + extra) * 2);
      var titleWidth = this.titleBlock.realWidth().add(this.titleIndent().getOrDie() * 2);
      width.set(contentWidth.max(titleWidth));
    }
    if (!height.exists())
      height.set(this.content.realHeight().add((this.ypadding().getOrElse(0) + extra) * 2).add(this.titleBlock.realHeight().div(2)));

    this.addInitDependency(this.content);
    this.addInitDependency(this.titleBlock);
    this.addChild(this.overlay);
  }

  // Delegate pivoting to the transforms
  Frame.prototype.center = function() { return this.pivot(0, 0); }
  sfig_.addPairProperty(Frame, 'pivot', 'xpivot', 'ypivot', null, null, 'A relative scaling (between [-1,1]) determines position of each child.  Make each of these positions coincide.');
  sfig_.addPairProperty(Frame, 'padding', 'xpadding', 'ypadding', null, null, 'Amount of space to put around the object');
  sfig_.addProperty(Frame, 'title', null, 'Title to put on the border');
  sfig_.addProperty(Frame, 'titleIndent', 10, 'Horizontal space between frame and start of title');

  sfig.frame = function(block) { return new Frame(block); }

  sfig.opaquebg = function(block, color) { return sfig.frame(block).bg.color(color || sfig.defaultBgColor).end; }
})();

////////////////////////////////////////////////////////////
// Table
// TODO: support multirow/column tables

(function() {
  var Table = sfig.Table = function(contents) {
    Table.prototype.constructor.call(this);
    contents = sfig.std(contents);

    this.items = []; // Flattened version of contents
    this.cells = [];

    var r = 0;
    var c = 0;
    var numCols = -1;
    for (var i = 0; i < contents.length; i++) {
      var item = contents[i];
      if (item instanceof Array) {
        for (var j = 0; j < item.length; j++) {
          var x = item[j];
          if (x instanceof sfig.Block) {
            sfig_.matrixSetValue(this.cells, r, c++, x);
            this.items.push(x);
          } else if (x instanceof sfig.PropertyChanger) {
            this.items.push(x);
          } else {
            sfig.throwException('Expected Block or PropertyChanger, but got: '+x);
          }
        }
        if (numCols == -1) numCols = c;
        if (numCols != c) sfig.throwException('Each row must have the same number of columns, but row 0 has '+numCols+' while row '+(r+1)+' has '+c);
        c = 0;
        r++;
      } else if (item instanceof sfig.PropertyChanger) {
        this.items.push(item);
      } else {
        sfig.throwException('Expected Array or PropertyChanger, but got: '+item);
      }
    }
    this.numCols = numCols;
    this.numRows = r;
  };
  sfig_.inheritsFrom('Table', Table, sfig.Block);

  Table.prototype.createChildren = function() {
    for (var i = 0; i < this.items.length; i++) this.addChild(this.items[i]);
  }

  Table.prototype.renderElem = function(state, callback) {
    // Justification
    var xjustify = this.xjustify().getOrElse('l');
    while (xjustify.length < this.numCols) xjustify += xjustify[xjustify.length-1];
    var yjustify = this.yjustify().getOrElse('l');
    while (yjustify.length < this.numRows) yjustify += yjustify[yjustify.length-1];

    // Compute maximum width of each column and height of each column
    var widths = [];
    var heights = [];
    var cellWidth = this.cellWidth().getOrElse(0);
    var cellHeight = this.cellHeight().getOrElse(0);
    for (var r = 0; r < this.numCols; r++) widths.push(cellWidth);
    for (var c = 0; c < this.numRows; c++) heights.push(cellHeight);
    for (var r = 0; r < this.numRows; r++) {
      for (var c = 0; c < this.numCols; c++) {
        widths[c] = Math.max(widths[c], this.cells[r][c].realWidth().get());
        heights[r] = Math.max(heights[r], this.cells[r][c].realHeight().get());
      }
    }

    var xmargin = this.xmargin().getOrElse(0);
    var ymargin = this.ymargin().getOrElse(0);

    // If desire a different width/height, change the widths/heights
    // by shrinking the excess.
    var totalWidth = 0;
    if (this.numCols > 0) {
      totalWidth += xmargin * (this.numCols - 1);
      for (var c = 0; c < this.numCols; c++) totalWidth += widths[c];
      var extraWidth = (this.width().getOrElse(totalWidth) - totalWidth) / this.numCols;
      if (extraWidth < 0) extraWidth = 0;
      for (var c = 0; c < this.numCols; c++) widths[c] += extraWidth;
      totalWidth += extraWidth;
    }

    var totalHeight = 0;
    if (this.numRows > 0) {
      totalHeight += ymargin * (this.numRows - 1);
      for (var r = 0; r < this.numRows; r++) totalHeight += heights[r];
      var extraHeight = (this.height().getOrElse(totalHeight) - totalHeight) / this.numRows;
      if (extraHeight < 0) extraHeight = 0;
      for (var r = 0; r < this.numRows; r++) heights[r] += extraHeight;
      totalHeight += extraHeight;
    }

    // Starting positions
    var xstart = [0];
    var ystart = [0];
    for (var c = 1; c <= this.numCols; c++)
      xstart[c] = xstart[c-1] + widths[c-1] + (c < this.numCols ? xmargin : 0);
    for (var r = 1; r <= this.numRows; r++)
      ystart[r] = ystart[r-1] + heights[r-1] + (r < this.numRows ? ymargin : 0);

    function justifyToPivot(justify) {
      if (justify == 'l') return -1;
      if (justify == 'c') return 0;
      if (justify == 'r') return +1;
      sfig.throwException('Invalid justify (expected l,c,r): '+justify);
    }

    // To compute the bounding box (if there are orphan children)
    var minx = totalWidth;
    var miny = totalHeight;
    var maxx = 0;
    var maxy = 0;

    // Display the table
    this.elem = sfig_.newSvgElem('g');
    for (var r = 0; r < this.numRows; r++) {
      for (var c = 0; c < this.numCols; c++) {
        var cell = this.cells[r][c];

        // Compute the offset
        var xpivot = cell.xparentPivot().getOrElse(justifyToPivot(xjustify[c]));
        var ypivot = cell.yparentPivot().getOrElse(justifyToPivot(yjustify[r]));
        var xoffset = (xstart[c] + 0.5 * (xpivot + 1) * widths[c]) -
                      (cell.left().getOrDie() + 0.5 * (xpivot + 1) * cell.realWidth().getOrDie());
        var yoffset = (ystart[r] + 0.5 * (ypivot + 1) * heights[r]) -
                      (cell.top().getOrDie() + 0.5 * (ypivot + 1) * cell.realHeight().getOrDie());

        // Only non-orphans contribute to the bounding box
        if (!cell.orphan().get()) {
          minx = Math.min(minx, xstart[c]);
          miny = Math.min(miny, ystart[r]);
          maxx = Math.max(maxx, xstart[c+1]);
          maxy = Math.max(maxy, ystart[r+1]);
        }

        // Shift the cell element
        this.elem.appendChild(sfig_.translateElem(cell.elem, xoffset, yoffset));

        // Manually update the bounding box of the children
        cell.updateBBox(sfig_.shiftMatrix(xoffset, yoffset));
      }
    }

    // Manually set bounding box.
    this.left(minx).top(miny).realWidth(maxx-minx).realHeight(maxy-miny);
    this.bboxIsSet = true;

    callback();
  };

  Table.prototype.closeAppendices = function() {
    this.freeze();
    // Just don't do anything
  }

  Table.prototype.center = function() { return this.justify('c', 'c'); }
  Table.prototype.xcenter = function() { return this.xjustify('c'); }
  Table.prototype.ycenter = function() { return this.yjustify('c'); }
  sfig_.addPairProperty(Table, 'justify', 'xjustify', 'yjustify', null, null, 'Justification string consisting of l (left), c (center), or r (right)');
  sfig_.addPairProperty(Table, 'margin', 'xmargin', 'ymargin', null, null, 'Amount of space between rows/columns');
  sfig_.addPairProperty(Table, 'cellDim', 'cellWidth', 'cellHeight', null, null, 'Set the dimensions of cells');
  sfig_.addPairProperty(Table, 'dim', 'width', 'height', null, null, 'Set the overall dimensions');

  sfig.table = function() { return new Table(arguments); }
  sfig.xtable = function() { return new Table([arguments]); }
  sfig.ytable = function() { return new Table(sfig.std(arguments).map(function(x) { return x instanceof sfig.Block ? [x] : x; })); }
})();

////////////////////////////////////////////////////////////
// Slide

(function() {
  var Slide = sfig.Slide = function(contents) {
    Slide.prototype.constructor.call(this);
    this.contents = contents;

    this.body = sfig.ytable.apply(null, this.contents).ymargin(this.bodySpacing());
    this.body.dim(this.innerWidth(), this.bodyHeight().mul(this.bodyFrac()));
    this.body.setEnd(this);
    this.border = sfig.rect(this.width(), this.height()).strokeWidth(this.borderWidth());
    this.border.setEnd(this);
  };
  sfig_.inheritsFrom('Slide', Slide, sfig.Block);

  Slide.prototype.createChildren = function() {
    this.titleBlock = this.title().get();
    if (this.titleBlock != null) {
      if (!(this.titleBlock instanceof sfig.Block))
        this.titleBlock = sfig.text(this.titleBlock).strokeColor(this.titleColor());
      this.titleBlock.setEnd(this);
    }

    var _ = sfig._;

    //       +                   +
    // title | titleHeight       |
    //       +                   |
    //       | titleSpacing      | height
    // ------+---------------+   |
    // body  | ...           |   |
    //       | bodySpacing   |   |
    //       | ...           | bodyHeight
    //       | bodySpacing   |   |
    //       | ...           |   |
    //       +               +   +

    // Add border
    this.addChild(this.border);

    // Combine title and body
    var framedTitleBlock = _;
    if (this.titleBlock != null) {
      framedTitleBlock = sfig.frame(
        sfig.wrap(this.titleBlock).scale(this.titleScale()),
      _).pivot(0, 1).bg.strokeWidth(0).dim(this.innerWidth(), this.titleHeight()).end;
    }
    var titleBody = sfig.ytable(
      framedTitleBlock,
      this.body,
    _).ymargin(this.titleSpacing()).shiftBy(this.leftPadding(), this.topPadding());
    this.addChild(titleBody);

    // Add headers and footers
    if (this.leftHeader().exists()) this.addChild(sfig.transform(this.leftHeader().getOrDie()).pivot(-1, -1).shiftBy(this.headerPadding(), this.headerPadding()).scale(this.headerScale()).showLevel(0));
    if (this.rightHeader().exists()) this.addChild(sfig.transform(this.rightHeader().getOrDie()).pivot(+1, -1).shiftBy(this.width().sub(this.headerPadding()), this.headerPadding()).scale(this.headerScale()).showLevel(0));
    if (this.leftFooter().exists()) this.addChild(sfig.transform(this.leftFooter().getOrDie()).pivot(-1, +1).shiftBy(this.footerPadding(), this.height().sub(this.footerPadding())).scale(this.footerScale()).showLevel(0));
    if (this.rightFooter().exists()) this.addChild(sfig.transform(this.rightFooter().getOrDie()).pivot(+1, +1).shiftBy(this.width().sub(this.footerPadding()), this.height().sub(this.footerPadding())).scale(this.footerScale()).showLevel(0));

    var extra = this.extra().get();
    if (extra != null) this.addChild(sfig.std(extra));
  };

  sfig_.addProperty(Slide, 'title', null, 'Title string to show at top of slide.');
  sfig_.addProperty(Slide, 'titleHeight', 50, 'How much vertical space the title should take up.');
  sfig_.addProperty(Slide, 'titleSpacing', 30, 'Vertical distance between title and body.');
  sfig_.addProperty(Slide, 'titleScale', 1.5, 'How much to scale the title up by.');
  sfig_.addProperty(Slide, 'titleColor', 'darkblue', 'How much to scale the title up by.');

  sfig_.addProperty(Slide, 'leftHeader', null, 'String to put in top left corner.');
  sfig_.addProperty(Slide, 'rightHeader', null, 'String to put in top right corner.');
  sfig_.addProperty(Slide, 'leftFooter', null, 'String to put in bottom left corner.');
  sfig_.addProperty(Slide, 'rightFooter', null, 'String to put in bottom right corner.');

  sfig_.addPairProperty(Slide, 'padding', 'headerPadding', 'footerPadding', 10, 10, 'Amount of space between border and header/footer.');
  sfig_.addProperty(Slide, 'headerScale', 0.5, 'Scale for header.');
  sfig_.addProperty(Slide, 'footerScale', 0.5, 'Scale for footer.');
  sfig_.addProperty(Slide, 'bodySpacing', 10, 'How much space to put between rows in the body.');
  sfig_.addProperty(Slide, 'bodyFrac', 1, 'How much of the body to use.');

  sfig_.addProperty(Slide, 'borderWidth', 1, 'Put a border with this thickness around the slide.');

  sfig_.addPairProperty(Slide, 'dim', 'width', 'height', 800, 600, 'Absolute dimensions of the entire slide.');
  sfig_.addPairProperty(Slide, 'xpadding', 'leftPadding', 'rightPadding', 20, 20, 'Horizontal space to put between border and content.');
  sfig_.addPairProperty(Slide, 'ypadding', 'topPadding', 'bottomPadding', 20, 100, 'Vertical space to put between border and content.');

  function removePadding(length, padding1, padding2) { return length - padding1 - padding2; }
  sfig_.addDerivedProperty(Slide, 'innerWidth', removePadding, ['width', 'leftPadding', 'rightPadding'], 'Dimensions minus padding.');
  sfig_.addDerivedProperty(Slide, 'innerHeight', removePadding, ['height', 'topPadding', 'bottomPadding'], 'Dimensions minus padding.');
  sfig_.addDerivedProperty(Slide, 'bodyHeight', removePadding, ['innerHeight', 'titleHeight', 'titleSpacing'], 'Dimensions minus padding.');

  sfig_.addProperty(Slide, 'notes', null, 'Identifier of the slide');
  sfig_.addProperty(Slide, 'showHelp', false, 'Whether to show help');
  sfig_.addProperty(Slide, 'showIndex', true, 'Whether to show slide indices (page numbers)');
  sfig_.addProperty(Slide, 'extra', null, 'Object to overlay on top of the slide');

  // Usage: slide(title, ...); if title is null, then don't allocate any space for it.
  sfig.slide = function() {
    var title = arguments[0];
    var contents = Array.prototype.slice.call(arguments, 1);
    var slide = new Slide(contents);
    if (title != null) slide.title(title);
    return slide;
  }

  // Return an element which looks like |button|, but when pressed will toggle display of |explanation| under it.
  sfig.explain = function(button, explanation, options) {
    if (options == null) options = {};
    var pivot = options.pivot;
    if (pivot == null) sfig.throwException('Missing pivot');

    button = sfig.std(button);
    if (options.borderWidth)
      button = sfig.frame(button).bg.round(5).strokeWidth(options.borderWidth).end.padding(5);
    explanation = frame(explanation).bg.fillColor('#F7F9D0').strokeWidth(2).end.padding(5);
    explanation.scale(options.explanationScale || sfig.defaultExplanationScale); 
    var x, y;
    if (pivot[0] == -1) x = button.left();
    else if (pivot[0] == 1) x = button.right();
    else x = button.xmiddle();
    if (pivot[1] == -1) y = button.bottom();
    else if (pivot[1] == 1) y = button.top();
    else y = button.ymiddle();
    explanation = transform(explanation).pivot(pivot[0], pivot[1]).shift(x, y).orphan(true).showLevel(-1);

    button.setPointerWhenMouseOver().onClick(function() {
      if (explanation.toggleShowHide())
        button.bg.elem.style.fill = 'gray';
      else
        button.bg.elem.style.fill = 'none';
    });
    return button.appendix(explanation);
  }

  // Set default text width based on slide width
  sfig.Text.defaults.setProperty('width', sfig.slide(null).innerWidth().getOrDie());
})();

////////////////////////////////////////////////////////////
// Presentation: manages the rendering of Blocks to SVGs.

(function() {
  // container is optional
  var Presentation = sfig.Presentation = function(options) {
    if (!options) options = {};
    this.slides = [];
    if (!sfig.serverSide && (options.initKeys == null || options.initKeys))
      this.initKeys();
  }

  Presentation.prototype.addSlide = function(slide) {
    slide = sfig.std(slide);
    if (!(slide instanceof sfig.Block)) sfig.throwException('Slide must be Block, but got: '+slide);

    if (slide instanceof sfig.Slide) {
      // Add slide index
      if (slide.showIndex().get()) slide.rightFooter(this.slides.length)

      // Add notes and help
      var items = [];
      var notes = slide.notes().get();
      if (slide.rightHeader().exists())
        items.push(slide.rightHeader().get());
      if (notes)
        items.push(sfig.explain('Notes', notes, {pivot: [1, -1], borderWidth: 1}));
      if (!sfig.serverSide && slide.showHelp().get())
        items.push(sfig.explain('Help', this.getHelpBlock(), {pivot: [1, -1], borderWidth: 1}));
      if (items.length > 0)
        slide.rightHeader(sfig.table(items).xmargin(5));
    }

    // The root is shown at level 0
    slide.showLevel(0);

    slide.state = sfig_.newState();
    slide.freeze();
    slide.closeAppendices();
    this.slides.push(slide);
  }

  sfig_.newState = function() {
    return {
      svg: sfig_.newSvg(),
      // For each level, list of new Blocks to hide/show/animate
      showBlocks: [],
      hideBlocks: [],
      animateBlocks: [],
      rendered: false
    };
  }

  // Return |dir| if we can move in that direction.
  Presentation.prototype.distanceToNeighboringSlide = function(dir) {
    var slide = this.slides[this.currSlideIndex+dir];
    if (!slide) return 0;
    return dir;
  }

  Presentation.prototype.showNextSlide = function(firstLevel, callback) {
    var self = this;
    var n = self.distanceToNeighboringSlide(+1);
    if (n != 0) {
      self.setSlideIndex(self.currSlideIndex+n, function() {
        self.setLevel(firstLevel ? 0 : self.currMaxLevel());
        self.updateUrlParams();
        callback();
      });
    } else {
      callback();
    }
  }

  Presentation.prototype.showPrevSlide = function(firstLevel, callback) {
    var self = this;
    var n = self.distanceToNeighboringSlide(-1);
    if (n != 0) {
      self.setSlideIndex(self.currSlideIndex+n, function() {
        self.setLevel(firstLevel ? 0 : self.currMaxLevel());
        self.updateUrlParams();
        callback();
      });
    } else {
      callback();
    }
  }

  Presentation.prototype.registerKey = function(description, keys, func) {
    var self = this;
    keys.forEach(function(key) {
      if (self.keyMap[key]) sfig.throwException('Already registered key '+key);
      self.keyMap[key] = {description: description, func: func};
    });
    self.keyBindings.push({description: description, keys: keys});
  }

  // Map from key to [description, func], where func takes a single callback argument
  Presentation.prototype.initKeys = function() {
    this.keyMap = {};  // key -> description and func
    this.keyBindings = []; // List of description, keys
    var self = this;

    this.registerKey('Go to next slide build', ['space', 'down', 'page_down', 'right', 'j', 'l'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      if (self.currLevel+1 <= self.currMaxLevel()) {
        self.setLevel(self.currLevel+1);
        self.updateUrlParams();
        callback();
      } else {
        self.showNextSlide(true, callback);
      }
    });

    this.registerKey('Go to next slide', ['shift-down', 'shift-right', 'shift-j', 'shift-l'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      self.showNextSlide(false, callback);
    });

    this.registerKey('Go to previous slide build', ['backspace', 'up', 'page_up', 'left', 'k', 'h'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      if (self.currLevel-1 >= 0) {
        self.setLevel(self.currLevel-1);
        self.updateUrlParams();
        callback();
      } else {
        self.showPrevSlide(false, callback);
      }
    });

    this.registerKey('Go to previous slide', ['shift-up', 'shift-left', 'shift-k', 'shift-h'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      self.showPrevSlide(false, callback);
    });

    function containsText(block, query) {
      if (block instanceof sfig.Text) {
        var content = (block.content().get() || '').toString();
        return content.toLowerCase().match(query.toLowerCase());
      }
      for (var i = 0; i < block.children.length; i++)
        if (containsText(block.children[i], query)) return true;
      return false;
    }

    this.registerKey('Jump to slide (by number or search)', ['g'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      var query = prompt('Go to which slide (<slide id> or <slide index> or [/?]<search query>)?');
      if (query == null) return callback();
      processJumpQuery(query, callback);
    });

    this.registerKey('Search again', ['n'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      if (!lastTextSearchQuery) return callback();
      processJumpQuery(lastTextSearchQuery, callback);
    });

    var lastTextSearchQuery = null;

    function processJumpQuery(query, callback) {
      if (parseInt(query) < 0) query = self.slides.length + parseInt(query);
      var slideIndex = self.currSlideIndex;
      var isTextSearch = query[0] == '/' || query[0] == '?';
      var incr = query[0] == '?' ? -1 : +1;
      var found = false;
      if (isTextSearch) lastTextSearchQuery = query;
      while (true) {
        slideIndex = (slideIndex + incr + self.slides.length) % self.slides.length;  // Advance slide
        if (slideIndex == self.currSlideIndex) break;  // Wrapped around
        var slide = self.slides[slideIndex];
        if ((slide.id && slide.id().get() == query) ||
            (''+slideIndex == query) ||
            (isTextSearch && containsText(slide, query.slice(1)))) {
          found = true;
          break;
        }
      }

      if (!found) return callback();

      self.setSlideIndex(slideIndex, function() {
        self.setLevel(isTextSearch ? sfig_.maxLevel : 0);
        self.updateUrlParams();
        callback();
      });
    }

    this.registerKey('Set display mode: default', ['shift-d'], function(callback) {
      sfig_.setDisplayMode(sfig_.DISPLAYMODE_DEFAULT);
    });
    this.registerKey('Set display mode: full screen', ['shift-f'], function(callback) {
      sfig_.setDisplayMode(sfig_.DISPLAYMODE_FULLSCREEN);
    });
    this.registerKey('Set display mode: outline', ['shift-o'], function(callback) {
      sfig_.setDisplayMode(sfig_.DISPLAYMODE_OUTLINE);
    });
    this.registerKey('Set display mode: print (1pp)', ['p'], function(callback) {
      sfig_.setDisplayMode(sfig_.DISPLAYMODE_PRINT1PP);
    });
    this.registerKey('Set display mode: print (6pp)', ['shift-p'], function(callback) {
      sfig_.setDisplayMode(sfig_.DISPLAYMODE_PRINT6PP);
    });

    this.registerKey('Render all slides, caching results', ['shift-r'], function(callback) {
      if (!self.readyForSlideShowKey()) return callback();
      sfig_.performOperation('renderAll', function(modifiedCallback) {
        self.renderAllSlides(modifiedCallback);
      }, callback);
    });

    // Set up key bindings
    self.keyQueue = [];
    function processKeyQueue() {
      if (self.keyQueue.length == 0) {
        return;
      } else {
        var key = self.keyQueue.splice(0, 1)[0];
        self.processKey(key, processKeyQueue);
      }
    }

    // When press down key, want to hide cursor.
    // But sometimes this triggers a mouse move,
    // so we need to ignore 
    var justHid;

    document.documentElement.addEventListener('keydown', function(event) {
      sfig.hideCursor();
      justHid = true;
      if (!sfig_.keysEnabled) return;
      var key = sfig_.eventToKey(event);
      self.keyQueue.push(key);
      processKeyQueue(function() {});
    }, false);

    document.documentElement.addEventListener('mousemove', function(event) {
      if (!justHid) {
        if (sfig.isCursorHidden()) sfig.resetCursor();
      } else {
        justHid = false;
      }
    }, false);

    // Allow scrolling to go to previous and next slide builds
    function handleMouseWheel(event) {
      var delta = 0;
      if (event.wheelDelta) // IE, Opera, Chrome
        delta = event.wheelDelta / 60;
      else if (event.detail) // Firefox
        delta = -event.detail / 2;

      if (delta > 0) {
        self.keyQueue.push('up');
        processKeyQueue(function() {});
      } else if (delta < 0) {
        self.keyQueue.push('down');
        processKeyQueue(function() {});
      }
    }
    if (sfig.enableMouseWheel) {
      document.onmousewheel = handleMouseWheel;
      document.documentElement.addEventListener('DOMMouseScroll', handleMouseWheel, false);
    }
  }

  Presentation.prototype.getHelpBlock = function() {
    if (sfig.serverSide) return sfig.nil();
    var rows = this.keyBindings.map(function(binding) {
      return [binding.keys.map(function(key) { return key.fontcolor('blue') }).join(' | '.fontcolor('brown')), binding.description];
    });
    return sfig.ytable(
      'This presentation is created using <a href="'+sfig.homePage+'" target="blank">sfig '+sfig.version+'</a>.',
      'Key bindings'.bold(),
      new sfig.Table(rows).xjustify('rl').xmargin(15),
    _).center().ymargin(10).scale(0.8);
  }

  Presentation.prototype.readyForSlideShowKey = function() {
    if (sfig_.getDisplayMode() != sfig_.DISPLAYMODE_DEFAULT &&
        sfig_.getDisplayMode() != sfig_.DISPLAYMODE_FULLSCREEN)
      return false;

    // This function is sometimes called when rendering isn't completed yet, so just ignore.
    if (this.slides[this.currSlideIndex].elem == null) {
      console.log('Dropped key because current slide not rendered yet');
      return false;
    }
    return true;
  }

  Presentation.prototype.processKey = function(key, callback) {
    if (!this.keyMap[key]) {
      callback();
      return;
    } else {
      this.keyMap[key].func(callback);
    }
  }

  Presentation.prototype.renderAllSlides = function(callback) {
    // Render all the slides
    var self = this;
    var i = 0;
    var saveSlideIndex = self.currSlideIndex;
    var saveLevel = self.currLevel;
    var progressBox = document.createElement('div');
    document.body.appendChild(progressBox);
    function process() {
      console.log('Rendering slide '+i+'/'+self.slides.length);
      progressBox.innerHTML = 'Rendering slide '+i+'/'+self.slides.length;
      if (i == self.slides.length) {
        self.setSlideIndexAndLevel(saveSlideIndex, saveLevel, callback);  // Go to beginning
        self.updateUrlParams();
        document.body.removeChild(progressBox);
        return;
      }
      self.setSlideIndex(i++, process);
    }
    process();
  }

  Presentation.prototype.setSlideIndex = function(slideIndex, callback) {
    var self = this;

    // Remove old SVG if not printing; otherwise, just append
    if (sfig_.DISPLAYMODES_PRINT.indexOf(sfig_.getDisplayMode()) == -1 && self.currSlideIndex != null)
      self.container.removeChild(self.slides[self.currSlideIndex].state.svg);

    self.currSlideIndex = Math.min(slideIndex, self.slides.length-1);
    self.currLevel = -1;
    var slide = self.slides[self.currSlideIndex];
    if (slide == null) sfig.throwException('Invalid slide index: '+self.currSlideIndex);
    self.container.appendChild(self.slides[self.currSlideIndex].state.svg);

    // Don't display border in full screen mode
    if (sfig_.getDisplayMode() == sfig_.DISPLAYMODE_FULLSCREEN) {
      if (slide.borderWidth) slide.borderWidth(0);
    }

    var state = slide.state;

    // Reset nodes
    while (state.svg.hasChildNodes())
      state.svg.removeChild(state.svg.lastChild);

    slide.render(state, function() {
      state.svg.appendChild(slide.elem);

      // Set the size of containers for a snug fit
      var x = slide.left().getOrDie();
      var y = slide.top().getOrDie();
      var width = slide.realWidth().getOrDie();
      var height = slide.realHeight().getOrDie();

      var desiredWidth, desiredHeight;
      if (sfig_.getDisplayMode() == sfig_.DISPLAYMODE_FULLSCREEN) {
        // HACK: Make this less than 1, otherwise Firefox will show scrollbars
        var scale = 0.97;
        desiredWidth = screen.availWidth * scale;
        desiredHeight = screen.availHeight * scale;
      } else if (sfig_.getDisplayMode() == sfig_.DISPLAYMODE_PRINT1PP) {
        var scale = 1;
        desiredWidth = width * scale;
        desiredHeight = height * scale;
      } else if (sfig_.getDisplayMode() == sfig_.DISPLAYMODE_PRINT6PP) {
        var scale = 0.4;
        desiredWidth = width * scale;
        desiredHeight = height * scale;
      } else {  // Original size
        desiredWidth = width;
        desiredHeight = height;
      }

      state.svg.setAttribute('width', desiredWidth);
      state.svg.setAttribute('height', desiredHeight);
      state.svg.setAttribute('viewBox', [x, y, width, height].join(' '));

      callback();
    });
  }

  // Of the current slide...
  Presentation.prototype.currMaxLevel = function() {
    var state = this.slides[this.currSlideIndex].state;
    return Math.max(state.hideBlocks.length, state.showBlocks.length) - 1;
  }

  Presentation.prototype.setLevel = function(targetLevel) {
    var self = this;
    var state = this.slides[this.currSlideIndex].state;

    if (targetLevel == sfig_.maxLevel) targetLevel = self.currMaxLevel();

    // If first time, need to clear everything
    if (self.currLevel == -1) {
      for (var i = 0; i <= self.currMaxLevel(); i++) {
        var showBlocks = state.showBlocks[i];
        if (showBlocks) showBlocks.forEach(function(block) { block.hide(true); });
      }
    }

    // Go forward
    for (; self.currLevel < targetLevel && self.currLevel < self.currMaxLevel(); self.currLevel++) {
      var hideBlocks = state.hideBlocks[self.currLevel+1];
      var showBlocks = state.showBlocks[self.currLevel+1];
      var animateBlocks = state.animateBlocks[self.currLevel+1];
      if (hideBlocks) hideBlocks.forEach(function(block) { block.hide(false); });
      if (showBlocks) showBlocks.forEach(function(block) { block.show(false); });
      if (animateBlocks) animateBlocks.forEach(function(block) { block.startAnimate(); });
    }

    // Go backward
    for (; self.currLevel > targetLevel && self.currLevel > 0; self.currLevel--) {
      var hideBlocks = state.hideBlocks[self.currLevel];
      var showBlocks = state.showBlocks[self.currLevel];
      var animateBlocks = state.animateBlocks[self.currLevel];
      if (hideBlocks) hideBlocks.forEach(function(block) { block.show(true); });
      if (showBlocks) showBlocks.forEach(function(block) { block.hide(true); });
      if (animateBlocks) animateBlocks.forEach(function(block) { block.resetAnimate(); });
    }
  }

  Presentation.prototype.slideIdToSlideIndex = function(slideId) {
    for (var i = 0; i < this.slides.length; i++) {
      if (this.slides[i].id().get() == slideId)
        return i;
    }
    //sfig.throwException('No slide with id '+slideId);
    return 0;
  }

  Presentation.prototype.setSlideIdAndLevel = function(slideId, level, callback) {
    var self = this;
    var slideIndex = this.slideIdToSlideIndex(slideId);
    this.setSlideIndexAndLevel(slideIndex, level, function() {
      self.updateUrlParams();
      callback();
    });
  }

  Presentation.prototype.setSlideIndexAndLevel = function(slideIndex, level, callback) {
    var self = this;
    this.setSlideIndex(slideIndex, function() {
      self.setLevel(level);
      callback();
    });
  }

  Presentation.prototype.updateUrlParams = function() {
    var self = this;
    var slide = this.slides[this.currSlideIndex];
    if (slide.id().exists()) {
      sfig_.urlParams.slideId = slide.id().get();
      sfig_.urlParams.slideIndex = null;
    } else {
      sfig_.urlParams.slideId = null;
      sfig_.urlParams.slideIndex = self.currSlideIndex;
    }
    sfig_.urlParams.level = self.currLevel;
    sfig_.serializeUrlParamsToLocation();
  }

  // When file initially loads, jump to the right place.
  Presentation.prototype.setSlideIndexAndLevelFromUrlParams = function(params, callback) {
    var slideIndex = parseInt(params.slideIndex);
    if (slideIndex == null || !isFinite(slideIndex)) slideIndex = 0;
    var slideId = params.slideId;
    if (slideId != null) slideIndex = this.slideIdToSlideIndex(slideId);
    var level = parseInt(params.level);
    if (level == null || !isFinite(level)) level = 0;

    // Notify slide of URL changes before setting the slide
    var slide = this.slides[Math.min(slideIndex, this.slides.length-1)];
    if (slide != null) {
      var onUpdateUrlParams = slide.onUpdateUrlParams().get();
      if (onUpdateUrlParams) {
        onUpdateUrlParams(params);
        slide.resetRender();
        slide.freeze();
      }
    }

    this.setSlideIndexAndLevel(slideIndex, level, callback);
  }

  function pageBreak() {
    var p = sfig_.newElem('p');
    p.style.pageBreakAfter = 'always';
    return p;
  }
  function interSlidePadding() {
    var p = sfig_.newElem('p');
    p.style.margin = 30;
    return p;
  }

  sfig_.maxLevel = 10000;

  Presentation.prototype.run = function(callback) {
    var self = this;
    if (callback == null) callback = function() {};

    if (this.slides.length == 0) sfig.throwException('No slides');
    if (!sfig_.initialized) sfig.throwException('Must call sfig.initialize() first');

    sfig_.performOperation('Presentation.run', function(modifiedCallback) {
      var mode = sfig_.getDisplayMode();
      if (sfig_.DISPLAYMODES_PRINT.indexOf(mode) != -1)
        self.displayPrinterFriendly(null, modifiedCallback);
      else if (mode == sfig_.DISPLAYMODE_OUTLINE)
        self.displayOutline(null, modifiedCallback);
      else if (mode == sfig_.DISPLAYMODE_FULLSCREEN || mode == sfig_.DISPLAYMODE_DEFAULT)
        self.displaySlideShow(null, modifiedCallback);
      else
        sfig.throwException('Invalid mode: '+mode);
    }, callback);

    window.onhashchange = function() {
      // If changed externally (not reflected by sfig_.urlHash), then force refresh.
      // This happens when user presses back or forward.
      if (window.location.hash != sfig_.urlHash) {
        var oldUrlParams = sfig_.urlParams;
        sfig_.parseUrlParamsFromLocation();
        if (oldUrlParams.mode != sfig_.urlParams.mode) {
          window.location.reload();  // Need to reload the whole page
        } else {
          // Just change slides
          self.setSlideIndexAndLevelFromUrlParams(sfig_.urlParams, function() { });
        }
      }
    }
  }

  // Don't render(), but just display text - quick way to see all the content in a searchable way
  Presentation.prototype.displayOutline = function(container, callback) {
    var self = this;

    // Body
    if (container == null) container = document.body;
    this.container = container;

    function blockToHtml(block, compressUnaries) {
      if (block instanceof sfig.Text) {
        return sfig.Text.bulletize(block.content().get());
      } else if (block instanceof sfig.Slide) {
        return blockToHtml(block.body, compressUnaries);
      } else {
        var childDivs = [];
        for (var i = 0; i < block.children.length; i++) {
          var childDiv = blockToHtml(block.children[i], true);
          if (childDiv != null) childDivs.push(childDiv);
        }
        if (childDivs.length == 0) return null;
        if (childDivs.length == 1 && compressUnaries) return childDivs[0];
        var div = sfig_.newElem('ul');
        childDivs.forEach(function(childDiv) {
          var li = sfig_.newElem('li');
          li.appendChild(childDiv);
          div.appendChild(li);
        });
        return div;
      }
    }

    for (var i = 0; i < this.slides.length; i++) {
      var slide = this.slides[i];
      var div = sfig_.newElem('div');
      div.style.margin = 10;

      var title = sfig_.newElem('a');
      title.innerHTML = ('Slide ' + i + (slide.title && slide.title().get() ? ': '+slide.title().get() : '')).bold();
      var newParams = sfig_.mergeInto({}, sfig_.urlParams);
      newParams.slideIndex = i;
      newParams.level = null;
      newParams.mode = null;
      title.href = window.location.pathname + sfig_.serializeUrlParams(newParams);
      div.appendChild(title);

      var html = blockToHtml(slide, false);
      if (html != null) div.appendChild(html);
      container.appendChild(div);
    }
    if (sfig.enableMath)
      MathJax.Hub.queue.Push(['Typeset', MathJax.Hub, container], callback);
  }

  // Works well in Chrome, not Firefox
  Presentation.prototype.displayPrinterFriendly = function(container, callback) {
    var self = this;

    // Body
    if (container == null)
      container = document.body;
    this.container = container;
    //container.style.verticalAlign = 'top';  // Doesn't work

    var i = 0;
    function process() {
      //console.log('Printing slide '+i+'/'+self.slides.length);
      if (i == self.slides.length) {
        if (callback) callback();
        return;
      }
      self.setSlideIndexAndLevel(i, sfig_.maxLevel, function() {
        i++;
        //self.container.appendChild(document.createTextNode(' '));
        process();
      });
    }
    process();
  }

  sfig_.keysEnabled = true;

  // Works well in Firefox, not Chrome
  // container (if null, default to body): where to put the presentation
  Presentation.prototype.displaySlideShow = function(container, callback) {
    var self = this;

    // Create new container and add it to the body if doesn't exist
    if (container == null) {
      //document.body.style.overflow = 'hidden'; // Don't show scrollbars
      container = document.body;
    }
    this.container = container;

    self.currSlideIndex = null;
    self.currLevel = null;

    self.setSlideIndexAndLevelFromUrlParams(sfig_.urlParams, callback);
  }

  Presentation.prototype.refresh = function(callback) {
    if (callback == null) callback = function() {};

    // Force reload
    var slide = this.slides[this.currSlideIndex];
    slide.resetRender();
    slide.freeze();

    this.setSlideIndexAndLevel(this.currSlideIndex, this.currLevel, callback);
  }

  Presentation.prototype.serialize = function() {
    console.log(new XMLSerializer().serializeToString(document));
  }

  // Do nothing
  if (!sfig.serverSide) {
    Presentation.prototype.writePdf = function() { }
  }

  sfig.presentation = function(rootBlock, container) { return new sfig.Presentation(rootBlock, container); }
})();

////////////////////////////////////////////////////////////
// Main entry point for sfig.

(function() {
  sfig_.latexMacros = {};
  sfig.latexMacro = function(name, arity, body) {
    if (sfig_.initialized) sfig.throwException('Can\'t add Latex macros after initialized');
    sfig_.latexMacros[name] = [arity, body];
  }

  // Some default ones
  var colorCmd = sfig.serverSide ? 'textcolor' : 'color';

  sfig.colors = ['red', 'blue', 'green', 'purple', 'brown', 'darkblue', 'orange', 'black', 'white'];
  sfig.colors.forEach(function(color) {
    sfig.latexMacro(color, 1, '{\\'+colorCmd+'{'+color+'}{#1}}');
    sfig[color] = function(x) { return x.fontcolor(color); };
    sfig[color+'bold'] = function(x) { return x.fontcolor(color).bold(); };
    sfig[color+'italics'] = function(x) { return x.fontcolor(color).italics(); };
  });

  sfig.bold = function(s) { return s.bold(); }
  sfig.italics = function(s) { return s.italics(); }
  sfig.tt = function(s) { return '<tt>' + s + '</tt>'; }
  sfig.sc = function(x) { return '<span style="font-variant:small-caps">' + x + '</span>'; }

  // Note: this requires cross origin scripting
  // For Chrome, either of the following will do the trick:
  //   google-chrome -–allow-file-access-from-files
  //   google-chrome --disable-web-security
  sfig.readFile = function(path) {
    sfig.L('readFile: ' + path);
    var request = new XMLHttpRequest();
    var response = null;
    request.onload = function() {
      response = this.responseText;
    }
    request.open('GET', path, false);
    request.send();
    return response;
  }

  sfig.includeLatex = function(path) {
    sfig.readFile(path).split(/\n/).forEach(sfig.parseLatex);
  }

  sfig.parseLatex = function(line) {
    line = line.replace(/%.*$/, '');
    line = line.replace(/^\s+/, '').replace(/\s+$/, '');
    if (line == '') return;
    var m;
    m = line.match(/^\\newcommand\\(\w+)\{(.+)\}$/);
    if (m) return sfig.latexMacro(m[1], 0, m[2]);
    m = line.match(/^\\newcommand\\(\w+)\[(\d+)\]\{(.+)\}$/);
    if (m) return sfig.latexMacro(m[1], parseInt(m[2]), m[3]);
    sfig.throwException('Invalid LaTeX: ' + line);
  }

  sfig_.includeScript = function(src) {
    var head = document.head;
    var script = sfig_.newElem('script');
    script.src = src;
    head.appendChild(script);
    return script;
  }

  sfig_.includeStylesheet = function(href) {
    var head = document.head;
    var css = sfig_.newElem('link');
    css.setAttribute('rel', 'stylesheet');
    css.setAttribute('href', href);
    head.appendChild(css);
    return css;
  }

  sfig.getInternalDir = function() {
    // Hack: find where this file (sfig.js) is.
    // Assume the external directory is one level down.
    var scripts = document.getElementsByTagName('script');
    var parentDir = '.';
    for (var i = 0; i < scripts.length; i++) {
      var file = scripts[i].src;
      if (!file.match(/sfig\.js$/)) continue;
      parentDir = file.replace(/\/[^\/]*$/, '');
    }
    return parentDir;
  }

  sfig.initialize = function() {
    if (sfig.serverSide) return;

    sfig_.parseUrlParamsFromLocation();

    // Make custom sfig fonts available.
    if (sfig.Text.defaults.getProperty('font').get() == 'Noto Sans')
      sfig_.includeStylesheet(sfig.getInternalDir() + '/../fonts/fonts.css');

    if (sfig.enableMath) {
      sfig_.initMathJax(
        sfig.getInternalDir() + '/../external/MathJax/MathJax.js?config=default',
        'https://cdn.mathjax.org/mathjax/2.4-latest/MathJax.js?config=default'
      );
    }

    sfig_.initialized = true;
  }

  sfig_.initMathJax = function(scriptLocation, fallbackScriptLocation) {
    var script = sfig_.includeScript(scriptLocation);
    var buf = '';
    buf += 'MathJax.Hub.Config({';
    // TODO: want to remove this condition and not use the SVG jax, but there are problems.
    // Chrome:
    //   - normal: due to a bug in WebKit, stuff doesn't render properly at all (SVG transforms aren't handled).
    //   - jax=SVG: math isn't colored properly and can't highlight text, but it's better than nothing [use this]
    // Firefox:
    //   - normal: works great, except when we print from this, the text is completely mis-aligned.
    //   - jax=SVG: only needed for printing [use this]
    //if (window.chrome || sfig_.DISPLAYMODES_PRINT.indexOf(sfig_.getDisplayMode()) != -1)
    buf += '  jax: ["input/TeX", "output/SVG"],';
    buf += '  extensions: ["tex2jax.js", "TeX/AMSmath.js", "TeX/AMSsymbols.js"],';
    buf += '  tex2jax: {inlineMath: [["$", "$"]]},';
    buf += '  TeX: { Macros: {';
    for (var name in sfig_.latexMacros) {
      var arityBody = sfig_.latexMacros[name];
      var arity = arityBody[0];
      var value = arityBody[1];
      value = value.replace(/\\/g, '\\\\');
      value = value.replace(/'/g, '\\\'');
      buf += name + ': [\'' + value + '\', ' + arity + '],';
    }
    buf += '  } }';
    buf += '});';
    script.innerHTML = buf;

    // If fail, try the fallback location
    script.onerror = function() {
      sfig.L('Failed to load ' + scriptLocation + ', trying ' + fallbackScriptLocation);
      if (fallbackScriptLocation)
        sfig_.initMathJax(fallbackScriptLocation, null);
    }
  }

  sfig_.currPresentationName = function() {
    return window.location.pathname.match(/\/([^\/]+)\.html/)[1];
  }

  sfig_.goToPresentation = function(name, slideId, level, newWindow, extraUrlParams) {
    var urlParams = newWindow ? sfig_.mergeInto({}, sfig_.urlParams) : sfig_.urlParams;
    urlParams.slideIndex = null;
    urlParams.slideId = slideId;
    urlParams.level = level;
    if (extraUrlParams) mergeInto(urlParams, extraUrlParams);

    // name is the filename (without the html extension) of the sfig presentation to go to.
    var pathname = window.location.pathname.replace(/\/[^\/]+\.html/, '/'+name+'.html');
    var urlHash = sfig_.serializeUrlParams(urlParams);
    var url = pathname + urlHash;
    if (newWindow)
      window.open(url);
    else
      window.location.href = url;
  }

  // Create a figure from |block| and render it into |container|.
  sfig.figure = function(block, container) {
    if (sfig.isString(container)) container = document.getElementById(container);
    var prez = sfig.presentation({initKeys: false});
    prez.addSlide(block);
    prez.displayPrinterFriendly(container);
  }

  // Call this function to include another file
  sfig.includeFileFromArgs = function() {
    if (sfig.serverSide) {
      // This branch is not really used
      var path = process.argv[2];
      if (!path) {
        console.log('Missing Javascript file to include');
        process.exit(1);
      } else {
        require(path);
        return true;
      }
    } else {
      var path = sfig_.urlParams.include;
      if (!path) {
        alert('Missing Javascript file to include.  To fix, append #include=<file> to the end of your URL.');
        return false;
      } else {
        sfig_.includeScript('./' + sfig_.urlParams.include);
        return true;
      }
    }
  }
})();


==> utils.js <==
G = sfig.serverSide ? global : this;
sfig.importAllMethods(G);

// Latex macros
sfig.latexMacro('R', 0, '\\mathbb{R}');
sfig.latexMacro('P', 0, '\\mathbb{P}');
sfig.latexMacro('E', 0, '\\mathbb{E}');
sfig.latexMacro('diag', 0, '\\text{diag}');

sfig.initialize();

G.prez = sfig.presentation();

// Useful functions (not standard enough to put into an sfig library).

G.frameBox = function(a) { return frame(a).bg.strokeWidth(1).fillColor('white').end; }
G.bigFrameBox = function(a) { return frameBox(a).padding(10).scale(1.4); }

G.bigArrow = function(a, b) { return arrow(a, b).strokeWidth(10).color('brown'); }
G.bigLeftArrow = function(s) { return leftArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigRightArrow = function(s) { return rightArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigUpArrow = function(s) { return upArrow(s || 100).strokeWidth(10).color('brown'); }
G.bigDownArrow = function(s) { return downArrow(s || 100).strokeWidth(10).color('brown'); }

G.xseq = function() { return new sfig.Table([arguments]).center().margin(5); }
G.yseq = function() { return ytable.apply(null, arguments).margin(10); }

G.stmt = function(prefix, suffix) {
  var m;
  if (!suffix && (m = prefix.match(/^([^:]+): (.+)$/))) {
    prefix = m[1];
    suffix = m[2];
  }
  return prefix.fontcolor('darkblue') + ':' + (suffix ? ' '+suffix : '');
}
G.headerList = function(title) {
  var contents = Array.prototype.slice.call(arguments).slice(1);
  return ytable.apply(null, [title ? stmt(title) : _].concat(contents.map(function(line) {
    if (line == _) return _;
    if (typeof(line) == 'string') return bulletedText([null, line]);
    if (line instanceof sfig.PropertyChanger) return line;
    return indent(line);
  })));
}

G.node = function(x, shaded) { return overlay(circle(20).fillColor(shaded ? 'lightgray' : 'white') , x).center(); }
G.indent = function(x, n) { return frame(x).xpadding(n != null ? n : 20).xpivot(1); }
G.stagger = function(b1, b2) { b1 = std(b1); b2 = std(b2); return overlay(b1.numLevels(1), pause(), b2); }

G.dividerSlide = function(text) {
  return slide(null, nil(), parentCenter(text)).titleHeight(0);
}

G.moveLeftOf = function(a, b, offset) { return transform(a).pivot(1, 0).shift(b.left().sub(offset == null ? 5 : offset), b.ymiddle()); }
G.moveRightOf = function(a, b, offset) { return transform(a).pivot(-1, 0).shift(b.right().add(offset == null ? 5 : offset), b.ymiddle()); }
G.moveTopOf = function(a, b, offset) { return transform(a).pivot(0, 1).shift(b.xmiddle(), b.top().up(offset == null ? 5 : offset)); }
G.moveBottomOf = function(a, b, offset) { return transform(a).pivot(0, -1).shift(b.xmiddle(), b.bottom().down(offset == null ? 5 : offset)); }
G.moveCenterOf = function(a, b) { return transform(a).pivot(0, 0).shift(b.xmiddle(), b.ymiddle()); }

var nl = greenitalics;
function wl(x) { return tt(x); }

////////////////////////////////////////////////////////////

G.task = function(opts) {
  var s = 400;
  var w1 = image('images/'+opts.name+'1.png').width(s);
  var w2 = image('images/'+opts.name+'2.png').width(s);
  var C = darkbluebold;
  var a;
  if (opts.lf1) {
    a = overlay(
      bigDownArrow(140),
      ytable(
        opaquebg(text(wl(opts.lf1)).color('brown')),
        //opaquebg(text(wl(opts.lf2)).color('brown')),
      _).center().margin(5).scale(0.8),
    _).center();
  } else {
    a = bigDownArrow(50);
  }
  return table(
    [C('Context:'), w1],
    [C('Text:'), text(nl(opts.text)).width(s).autowrap(true)],
    [nil(), a],
    [C('Denotation:'), w2],
  _).margin(20, 10).xjustify('rc');
}

G.alchemy = function() {
  return task({
    name: 'alchemy',
    text: 'Pour the last green beaker into beaker 2. Then into the first beaker. Mix it.',
    //lf1: 'pour(argmin(color(green),index),x=color(red)); mix(x)',
    //lf2: 'pour(B1,B2); mix(B2)',
  });
}

G.tangrams = function() {
  return task({
    name: 'tangrams',
    text: 'Delete the second figure.  Bring it back as the first figure.',
  });
}

G.people = function() {
  return task({
    name: 'people',
    text: 'A man in a red shirt and orange hat leaves to the right, leaving behind a man in a blue shirt in the middle. He takes a step to the left.',
    //lf: 'leave(and(shirt(red),orange(hat)))',  // too complex
  });
}

